Analytic Continuation and Reciprocity Relation for Collinear Splitting in QCD

It is well-known that direct analytic continuation of DGLAP evolution kernel (splitting functions) from space-like to time-like kinematics breaks down at three loops. We identify the origin of this breakdown as splitting functions are not analytic function of external momenta. However, splitting functions can be constructed from square of (generalized) splitting amplitudes. We establish the rule of analytic continuation for splitting amplitudes, and use them to determine the analytic continuation of certain holomorphic and anti-holomorphic part of splitting functions and transverse-momentum dependent distributions. In this way we derive the time-like splitting functions at three loops without ambiguity. We also propose a reciprocity relation for singlet splitting functions, and provide non-trivial evidence that it holds in QCD at least through three loops.

==> anc/PT.txt <==
(****************************************************************************************)
(*                                                                                      *)
(*       ancillary files to "Analytic Continuation and Reciprocity Relation             *)
(*                         for Collinear Splitting in QCD"                              *)                         
(*                              arXiv:2006.10534                                        *)
(*             Hao Chen, Tong-Zhi Yang, Hua Xing Zhu, and Yu Jiao Zhu                   *)             
(*                                                                                      *)
(****************************************************************************************)


(****************************************************************************************)
(*
This file contains computer readable expressions for time-like splitting functions up to 
three-loop.
*)
(****************************************************************************************)


(****************************************************************************************)
(* 
All expressions are written as Laurent-series expanded in the renormalized strong coupling
as==\alpha_s(\mu)/(4 \pi)  through O(as^3), and we denote the number of light quark flavors by Nf=nf.
*)
(****************************************************************************************)


(****************************************************************************************)
(* 
Casimir invariants for SU(Nc):

  nc = Nc,
  TF = 1/2,
  CA = Nc,
  CF = (Nc^2-1)/2/Nc,
  dabc2 = (Nc^2-1)*(Nc^2-4)/Nc.

*)
(****************************************************************************************)


(****************************************************************************************)
(*
Harmonic polylogarithms and zeta values:

H[a1,a2,...,an,z]== HPL[{a1,a2,...,an},z],
zeta[n]== Zeta[n].

*)
(****************************************************************************************)


(****************************************************************************************)
(*
PlusDistributions:

plusD[n,1-z]== (ln^n(1-z)/(1-z))_+,
delta[1-z]== DiracDelta[1 - z].

*)
(****************************************************************************************)


(****************************************************************************************)
(*											*)
Print["Supplies expressions for PT[''gg''], PT[''gq''], PT[''qbpq''], PT[''qbq''], PT[''qg''],PT[''qpq''], PT[''qq'']."]
(*											*)
(****************************************************************************************)


(* The time-like splitting functions up to three-loop *)

PT["gg"]=as*(4*CA*(-2 + z^(-1) + z - z^2) + ((11*CA)/3 - (4*Nf*TF)/3)*delta[1 - z] + 4*CA*plusD[0, 1 - z]) + as^2*(2*CA*Nf*TF*(-248/(9*(-1 + z)) + 92/(9*(-1 + z)*z) + (64*z)/(3*(-1 + z)) - (56*z^2)/(3*(-1 + z)) + (92*z^3)/(9*(-1 + z)) + 8*H[0, z] - (16*H[0, z])/(3*z) - 8*z*H[0, z] + (16*z^2*H[0, z])/3 + (40/9 + (16*H[0, z])/3)/(-1 + z)) + 2*CF*Nf*TF*(-8 + 20*H[0, z] + z^2*(-328/9 + (32*H[0, z])/3) + (184/9 + (32*H[0, z])/3)/z + 8*H[0, 0, z] + z*(24 + 28*H[0, z] + 8*H[0, 0, z])) + CA^2*((-218*z^3)/(9*(-1 + z)*(1 + z)) - 44*H[0, z] + (z*(48*H[-1, 0, z] - 64*H[0, 0, z]))/(1 + z) + (z^2*(32*H[-1, 0, z] - 48*H[0, 0, z]))/(1 + z) + (16*H[-1, 0, z] - 32*H[0, 0, z])/(z*(1 + z)) + (32*H[-1, 0, z] - 24*H[0, 0, z])/(1 + z) + (z^3*(16*H[-1, 0, z] + 16*H[0, 0, z]))/(1 + z) + 32*H[0, 1, z] + ((-88*H[0, z])/3 - 16*H[0, 1, z] - 16*H[1, 0, z])/z + z*(-4*H[0, z] - 16*H[0, 1, z] - 16*H[1, 0, z]) + 32*H[1, 0, z] + z^2*((-88*H[0, z])/3 + 16*H[0, 1, z] + 16*H[1, 0, z]) + (106/3 - 32*zeta[2])/((-1 + z)*(1 + z)) + (z*(54 - 16*zeta[2]))/((-1 + z)*(1 + z)) + (16*z^4*zeta[2])/((-1 + z)*(1 + z)) + (-268/9 - (88*H[0, z])/3 + 24*H[0, 0, z] + 16*H[0, 1, z] + 16*H[1, 0, z] + 8*zeta[2])/(-1 + z) + (z^2*(-50/9 + 16*zeta[2]))/((-1 + z)*(1 + z))) + plusD[0, 1 - z]*((-80*CA*Nf*TF)/9 - (4*CA^2*(-67 + 18*zeta[2]))/9) + delta[1 - z]*((-16*CA*Nf*TF)/3 - 4*CF*Nf*TF + (4*CA^2*(8 + 9*Zeta[3]))/3)) + as^3*(4*CA*Nf^2*TF^2*(-472/(81*(-1 + z)*z) - (236*z)/(27*(-1 + z)) - (472*z^3)/(81*(-1 + z)) - (104*H[0, z])/9 + (22*H[1, z])/9 + z^2*((-88*H[0, z])/9 + (104*H[1, z])/27 - (64*H[0, 0, z])/9) - (80*H[0, 0, z])/9 + ((368*H[0, z])/27 - (104*H[1, z])/27 + (64*H[0, 0, z])/9)/z + z*((130*H[0, z])/9 - (22*H[1, z])/9 + (112*H[0, 0, z])/9 - (32*H[0, 1, z])/9) - (32*H[0, 1, z])/9 + (802/81 - (160*H[0, z])/27 - (64*H[0, 0, z])/9 - (32*zeta[2])/9)/(-1 + z) + (z^2*(850/81 + (32*zeta[2])/9))/(-1 + z)) + 4*CF*Nf^2*TF^2*(544/9 - (208*H[0, z])/27 - (32*H[1, z])/3 - (160*H[0, 0, z])/3 + (296*H[0, 1, z])/9 - (8*H[1, 0, z])/3 + (-944/81 - (736*H[0, z])/27 + (736*H[1, z])/27 - (128*H[0, 0, z])/9 + (128*H[0, 1, z])/9 - (32*H[1, 0, z])/9 - (32*H[1, 1, z])/9)/z - (8*H[1, 1, z])/3 - (64*H[0, 0, 0, z])/3 + 16*H[0, 0, 1, z] - (16*H[0, 1, 0, z])/3 - (16*H[0, 1, 1, z])/3 + z^2*(-1216/81 + 16*H[0, z] - (1168*H[1, z])/27 - (160*H[0, 0, z])/9 + (32*H[0, 1, z])/3 + (32*H[1, 0, z])/9 + (32*H[1, 1, z])/9 - (224*zeta[2])/9) - (200*zeta[2])/9 + (16*H[0, z]*zeta[2])/3 + z*(-304/9 - (64*H[0, z])/27 + (80*H[1, z])/3 - 64*H[0, 0, z] + (344*H[0, 1, z])/9 + (8*H[1, 0, z])/3 + (8*H[1, 1, z])/3 - (64*H[0, 0, 0, z])/3 + 16*H[0, 0, 1, z] - (16*H[0, 1, 0, z])/3 - (16*H[0, 1, 1, z])/3 - (440*zeta[2])/9 + (16*H[0, z]*zeta[2])/3 - (64*zeta[3])/3) - (64*zeta[3])/3) + 2*CF^2*Nf*TF*(-1682/9 + (370*H[0, z])/3 - (1432*H[1, z])/3 + (1072*H[-1, 0, z])/3 - (760*H[0, 0, z])/3 - 296*H[0, 1, z] - (116*H[1, 0, z])/3 - (28*H[1, 1, z])/3 - 128*H[-1, -1, 0, z] + 64*H[-1, 0, 0, z] + 128*H[0, -1, 0, z] - 72*H[0, 0, 0, z] - 192*H[0, 1, 0, z] - 64*H[0, 1, 1, z] + 152*H[1, 0, 0, z] + 48*H[1, 0, 1, z] + 32*H[1, 1, 0, z] + 16*H[1, 1, 1, z] - 128*H[0, -1, -1, 0, z] + 64*H[0, -1, 0, 0, z] + 128*H[0, 0, -1, 0, z] - 32*H[0, 0, 0, 0, z] - 16*H[0, 0, 0, 1, z] - 144*H[0, 0, 1, 0, z] - 48*H[0, 0, 1, 1, z] + 240*H[0, 1, 0, 0, z] + 96*H[0, 1, 0, 1, z] + 64*H[0, 1, 1, 0, z] + 32*H[0, 1, 1, 1, z] + (824*zeta[2])/3 - 64*H[-1, z]*zeta[2] - 144*H[1, z]*zeta[2] - 64*H[0, -1, z]*zeta[2] + 16*H[0, 0, z]*zeta[2] - 224*H[0, 1, z]*zeta[2] + (132 + 32*H[0, z] - (1168*H[1, z])/9 - (160*H[0, 1, z])/3 - (272*H[1, 0, z])/3 - (64*H[1, 1, z])/3 + (128*H[-1, -1, 0, z])/3 - (64*H[-1, 0, 0, z])/3 - (128*H[0, 0, 1, z])/3 - (256*H[0, 1, 0, z])/3 - (64*H[0, 1, 1, z])/3 + (416*H[1, 0, 0, z])/3 + 64*H[1, 0, 1, z] + (128*H[1, 1, 0, z])/3 + (64*H[1, 1, 1, z])/3 + (64*H[-1, z]*zeta[2])/3 - 128*H[1, z]*zeta[2] - (320*zeta[3])/3)/z + z^2*(292/3 + (3604*H[0, z])/9 + (3316*H[1, z])/9 - (160*H[0, 0, z])/3 - (512*H[0, 1, z])/3 + (416*H[1, 0, z])/3 + (64*H[1, 1, z])/3 + (128*H[-1, -1, 0, z])/3 - (64*H[-1, 0, 0, z])/3 - (128*H[0, -1, 0, z])/3 - (160*H[0, 0, 0, z])/3 - (64*H[0, 1, 0, z])/3 - (416*H[1, 0, 0, z])/3 - 64*H[1, 0, 1, z] - (128*H[1, 1, 0, z])/3 - (64*H[1, 1, 1, z])/3 + 320*zeta[2] + (64*H[-1, z]*zeta[2])/3 - (128*H[0, z]*zeta[2])/3 + 128*H[1, z]*zeta[2] - (256*zeta[3])/3) - 288*zeta[3] - 160*H[0, z]*zeta[3] + z*(-382/9 + (1786*H[0, z])/3 + (716*H[1, z])/3 + (1072*H[-1, 0, z])/3 - 784*H[0, 0, z] - 556*H[0, 1, z] - (28*H[1, 0, z])/3 + (28*H[1, 1, z])/3 - 128*H[-1, -1, 0, z] + 64*H[-1, 0, 0, z] - 40*H[0, 0, 0, z] + 16*H[0, 0, 1, z] - 176*H[0, 1, 0, z] - 48*H[0, 1, 1, z] - 152*H[1, 0, 0, z] - 48*H[1, 0, 1, z] - 32*H[1, 1, 0, z] - 16*H[1, 1, 1, z] + 128*H[0, -1, -1, 0, z] - 64*H[0, -1, 0, 0, z] - 32*H[0, 0, 0, 0, z] - 16*H[0, 0, 0, 1, z] - 144*H[0, 0, 1, 0, z] - 48*H[0, 0, 1, 1, z] + 240*H[0, 1, 0, 0, z] + 96*H[0, 1, 0, 1, z] + 64*H[0, 1, 1, 0, z] + 32*H[0, 1, 1, 1, z] + (2516*zeta[2])/3 - 64*H[-1, z]*zeta[2] - 80*H[0, z]*zeta[2] + 144*H[1, z]*zeta[2] + 64*H[0, -1, z]*zeta[2] + 16*H[0, 0, z]*zeta[2] - 224*H[0, 1, z]*zeta[2] - 224*zeta[3] - 288*H[0, z]*zeta[3] - 460*zeta[4]) - 380*zeta[4]) + 2*CA^2*Nf*TF*((1354*H[1, z])/9 + (44*H[0, 1, z])/3 - (784*H[1, 0, z])/9 - 112*H[-1, -1, 0, z] + 32*H[-1, 0, 1, z] - (124*H[0, 0, 1, z])/3 - (224*H[0, 1, 0, z])/3 - (140*H[1, 0, 0, z])/3 - 96*H[0, -1, -1, 0, z] + 48*H[0, -1, 0, 0, z] + 80*H[0, 0, -1, 0, z] + 24*H[0, 0, 0, 1, z] + 24*H[0, 1, 0, 0, z] - 88*H[-1, z]*zeta[2] - 56*H[1, z]*zeta[2] - 48*H[0, -1, z]*zeta[2] - 48*H[0, 1, z]*zeta[2] + (z^3*((340*H[0, z])/3 - (304*H[-1, 0, z])/3 + (560*H[0, 0, z])/9 - (160*H[-1, 0, 0, z])/3 - (128*H[0, -1, 0, z])/3 - 64*H[0, 0, 0, z] - (32*H[0, z]*zeta[2])/3))/(1 + z) + ((5912*H[0, z])/27 - (304*H[-1, 0, z])/3 + (2176*H[0, 0, z])/9 - (160*H[-1, 0, 0, z])/3 - 32*H[0, -1, 0, z] + 128*H[0, 0, 0, z] - (32*H[0, z]*zeta[2])/3)/(z*(1 + z)) + ((820*H[1, z])/27 + (176*H[0, 1, z])/3 + (176*H[1, 0, z])/3 + 32*H[-1, -1, 0, z] + (32*H[-1, 0, 1, z])/3 + (128*H[0, 0, 1, z])/3 + (128*H[0, 1, 0, z])/3 + (128*H[1, 0, 0, z])/3 + (16*H[-1, z]*zeta[2])/3 - 16*H[1, z]*zeta[2])/z + z^2*((-820*H[1, z])/27 - (176*H[0, 1, z])/3 - (176*H[1, 0, z])/3 + 32*H[-1, -1, 0, z] + (32*H[-1, 0, 1, z])/3 - (160*H[0, 0, 1, z])/3 - (128*H[0, 1, 0, z])/3 - (128*H[1, 0, 0, z])/3 + (16*H[-1, z]*zeta[2])/3 + 16*H[1, z]*zeta[2]) + ((10136*H[0, z])/27 + (616*H[-1, 0, z])/9 + (3280*H[0, 0, z])/9 - 24*H[-1, 0, 0, z] + (280*H[0, -1, 0, z])/3 + 64*H[0, 0, 0, z] - 60*H[0, z]*zeta[2] - 24*H[0, 0, z]*zeta[2])/(1 + z) + z*((-1354*H[1, z])/9 + (460*H[0, 1, z])/3 + (464*H[1, 0, z])/9 - 112*H[-1, -1, 0, z] + 32*H[-1, 0, 1, z] + (44*H[0, 0, 1, z])/3 + (160*H[0, 1, 0, z])/3 + (28*H[1, 0, 0, z])/3 + 96*H[0, -1, -1, 0, z] - 48*H[0, -1, 0, 0, z] - 16*H[0, 0, -1, 0, z] + 16*H[0, 0, 0, 0, z] + 24*H[0, 0, 0, 1, z] + 24*H[0, 1, 0, 0, z] - 88*H[-1, z]*zeta[2] + 56*H[1, z]*zeta[2] + 48*H[0, -1, z]*zeta[2] - 48*H[0, 1, z]*zeta[2]) + (z^4*(-19264/81 - (176*zeta[2])/3 + (128*zeta[3])/3))/((-1 + z)*(1 + z)) + (836/27 + (2600*H[0, z])/27 + (224*H[0, 0, z])/9 - (320*H[0, 1, z])/9 - (320*H[1, 0, z])/9 + (32*H[0, -1, 0, z])/3 - 96*H[0, 0, 0, z] - (112*H[0, 0, 1, z])/3 - (128*H[0, 1, 0, z])/3 - (112*H[1, 0, 0, z])/3 - (160*zeta[2])/9 - (32*H[0, z]*zeta[2])/3 + (128*zeta[3])/3)/(-1 + z) + (-19264/81 + (128*zeta[2])/3 + (176*zeta[3])/3)/((-1 + z)*z*(1 + z)) + (z*((2014*H[0, z])/9 + 304*H[-1, 0, z] + (1852*H[0, 0, z])/9 + 16*H[-1, 0, 0, z] + (176*H[0, -1, 0, z])/3 + (904*H[0, 0, 0, z])/3 - 40*H[0, z]*zeta[2] - 64*H[0, 0, z]*zeta[2] - 96*H[0, z]*zeta[3]))/(1 + z) + (z^2*((542*H[0, z])/3 + (616*H[-1, 0, z])/9 + (1148*H[0, 0, z])/9 - 24*H[-1, 0, 0, z] - 88*H[0, -1, 0, z] + (808*H[0, 0, 0, z])/3 + (44*H[0, z]*zeta[2])/3 - 40*H[0, 0, z]*zeta[2] - 96*H[0, z]*zeta[3]))/(1 + z) + (5686/27 + (1700*zeta[2])/9 - (608*zeta[3])/3 - 138*zeta[4])/((-1 + z)*(1 + z)) + (z*(-5318/81 - (380*zeta[2])/3 - (400*zeta[3])/3 - 78*zeta[4]))/((-1 + z)*(1 + z)) + (z^3*(7358/27 + (1076*zeta[2])/9 + (112*zeta[3])/3 + 78*zeta[4]))/((-1 + z)*(1 + z)) + (z^2*(-302/81 - (1172*zeta[2])/9 + (368*zeta[3])/3 + 138*zeta[4]))/((-1 + z)*(1 + z))) + 2*CA*CF*Nf*TF*((-5636*H[0, z])/27 + (2080*H[1, z])/9 - (1664*H[-1, 0, z])/3 + (904*H[0, 0, z])/3 + (1672*H[0, 1, z])/9 + (148*H[1, 0, z])/3 + 12*H[1, 1, z] + 288*H[-1, -1, 0, z] - 208*H[-1, 0, 0, z] - 64*H[-1, 0, 1, z] - 416*H[0, -1, 0, z] + (640*H[0, 0, 0, z])/3 - 128*H[0, 0, 1, z] + (64*H[0, 1, 0, z])/3 + (136*H[0, 1, 1, z])/3 - 200*H[1, 0, 0, z] - 48*H[1, 0, 1, z] - 32*H[1, 1, 0, z] - 16*H[1, 1, 1, z] + 256*H[0, -1, -1, 0, z] - 192*H[0, -1, 0, 0, z] - 256*H[0, 0, -1, 0, z] + 128*H[0, 0, 0, 0, z] - 112*H[0, 0, 0, 1, z] + 80*H[0, 0, 1, 0, z] + 48*H[0, 0, 1, 1, z] - 304*H[0, 1, 0, 0, z] - 96*H[0, 1, 0, 1, z] - 64*H[0, 1, 1, 0, z] - 32*H[0, 1, 1, 1, z] + 208*H[-1, z]*zeta[2] - (304*H[0, z]*zeta[2])/3 + 224*H[1, z]*zeta[2] + 128*H[0, -1, z]*zeta[2] - 16*H[0, 0, z]*zeta[2] + 288*H[0, 1, z]*zeta[2] + z^2*(-500*H[0, z] - (8068*H[1, z])/27 + (2528*H[-1, 0, z])/9 + (1544*H[0, 0, z])/9 + 272*H[0, 1, z] + (1000*H[1, 0, z])/9 - (16*H[1, 1, z])/9 - (256*H[-1, -1, 0, z])/3 + (224*H[-1, 0, 0, z])/3 - (64*H[-1, 0, 1, z])/3 - 32*H[0, 0, 1, z] - (160*H[0, 1, 0, z])/3 - (32*H[0, 1, 1, z])/3 + (512*H[1, 0, 0, z])/3 + 64*H[1, 0, 1, z] + (128*H[1, 1, 0, z])/3 + (64*H[1, 1, 1, z])/3 - (64*H[-1, z]*zeta[2])/3 - (32*H[0, z]*zeta[2])/3 - (448*H[1, z]*zeta[2])/3) + ((-14552*H[0, z])/27 + (2056*H[1, z])/27 + (1664*H[-1, 0, z])/9 - (3712*H[0, 0, z])/9 - (176*H[0, 1, z])/9 - (568*H[1, 0, z])/9 + (16*H[1, 1, z])/9 - (256*H[-1, -1, 0, z])/3 + (224*H[-1, 0, 0, z])/3 - (64*H[-1, 0, 1, z])/3 + (256*H[0, -1, 0, z])/3 - (640*H[0, 0, 0, z])/3 - (64*H[0, 0, 1, z])/3 + (32*H[0, 1, 1, z])/3 - (512*H[1, 0, 0, z])/3 - 64*H[1, 0, 1, z] - (128*H[1, 1, 0, z])/3 - (64*H[1, 1, 1, z])/3 - (64*H[-1, z]*zeta[2])/3 + (128*H[0, z]*zeta[2])/3 + (448*H[1, z]*zeta[2])/3)/z + (z^3*(50210/81 - (352*zeta[2])/9 - (640*zeta[3])/3))/(-1 + z) + (59714/81 - (608*zeta[2])/9 - (512*zeta[3])/3)/((-1 + z)*z) + 160*H[0, z]*zeta[3] + z*((-25544*H[0, z])/27 - (76*H[1, z])/9 - (1376*H[-1, 0, z])/3 + (2000*H[0, 0, z])/3 + (2740*H[0, 1, z])/9 - (292*H[1, 0, z])/3 - 12*H[1, 1, z] + 288*H[-1, -1, 0, z] - 208*H[-1, 0, 0, z] - 64*H[-1, 0, 1, z] + 160*H[0, -1, 0, z] - (920*H[0, 0, 0, z])/3 - 88*H[0, 0, 1, z] - (104*H[0, 1, 0, z])/3 + (88*H[0, 1, 1, z])/3 + 200*H[1, 0, 0, z] + 48*H[1, 0, 1, z] + 32*H[1, 1, 0, z] + 16*H[1, 1, 1, z] - 256*H[0, -1, -1, 0, z] + 192*H[0, -1, 0, 0, z] + 128*H[0, 0, -1, 0, z] - 448*H[0, 0, 0, 0, z] - 112*H[0, 0, 0, 1, z] + 80*H[0, 0, 1, 0, z] + 48*H[0, 0, 1, 1, z] - 304*H[0, 1, 0, 0, z] - 96*H[0, 1, 0, 1, z] - 64*H[0, 1, 1, 0, z] - 32*H[0, 1, 1, 1, z] + 208*H[-1, z]*zeta[2] + (8*H[0, z]*zeta[2])/3 - 224*H[1, z]*zeta[2] - 128*H[0, -1, z]*zeta[2] + 112*H[0, 0, z]*zeta[2] + 288*H[0, 1, z]*zeta[2] + 512*H[0, z]*zeta[3]) + (-108254/81 + 16*H[0, z] + (680*zeta[2])/3 + (1288*zeta[3])/3 - 308*zeta[4])/(-1 + z) + (z*(28202/27 + (2180*zeta[2])/3 - 376*zeta[3] - 160*zeta[4]))/(-1 + z) + (z^2*(-86276/81 - (2540*zeta[2])/3 + (992*zeta[3])/3 + 468*zeta[4]))/(-1 + z)) + CA^3*((124*H[1, z])/9 + (2344*H[1, 0, z])/9 - 48*H[-1, -1, 0, z] + 400*H[-1, 0, 1, z] + (376*H[0, 0, 1, z])/3 + (944*H[0, 1, 0, z])/3 + (632*H[1, 0, 0, z])/3 - 256*H[0, 0, 1, 1, z] - 288*H[0, 1, 0, 0, z] - 256*H[0, 1, 0, 1, z] - 256*H[0, 1, 1, 0, z] + 128*H[1, 0, -1, 0, z] - 640*H[1, 0, 0, 0, z] - 256*H[1, 0, 0, 1, z] - 256*H[1, 0, 1, 0, z] - 256*H[1, 1, 0, 0, z] - 24*H[1, z]*zeta[2] - 256*H[0, -1, z]*zeta[2] - 64*H[1, 0, z]*zeta[2] + 192*H[1, z]*zeta[3] + (z^3*((5524*H[0, z])/27 - (680*H[-1, 0, z])/3 + (2248*H[0, 0, z])/9 + (1072*H[0, 1, z])/9 - (704*H[-1, 0, 0, z])/3 + 352*H[0, 0, 0, z] + 128*H[-1, -1, 0, 0, z] - 256*H[-1, -1, 0, 1, z] + 128*H[-1, 0, -1, 0, z] - 320*H[-1, 0, 0, 0, z] - 64*H[-1, 0, 1, 0, z] + 64*H[0, -1, -1, 0, z] - 96*H[0, -1, 0, 0, z] + 128*H[0, -1, 0, 1, z] - 128*H[0, 0, -1, 0, z] - 128*H[0, 0, 0, 0, z] - 256*H[0, 0, 0, 1, z] - 192*H[0, 0, 1, 0, z] - 88*H[-1, z]*zeta[2] + (176*H[0, z]*zeta[2])/3 + 256*H[-1, -1, z]*zeta[2] - 32*H[-1, 0, z]*zeta[2] - 96*H[0, 1, z]*zeta[2] - 192*H[-1, z]*zeta[3]))/(1 + z) + (z*(1184*H[0, z] - 432*H[-1, 0, z] + 992*H[0, 0, z] + (976*H[0, 1, z])/9 + 384*H[-1, 0, 0, z] - (128*H[0, -1, 0, z])/3 - (736*H[0, 0, 0, z])/3 + 384*H[-1, -1, 0, 0, z] - 768*H[-1, -1, 0, 1, z] + 384*H[-1, 0, -1, 0, z] - 960*H[-1, 0, 0, 0, z] - 192*H[-1, 0, 1, 0, z] + 320*H[0, -1, -1, 0, z] - 416*H[0, -1, 0, 0, z] + 256*H[0, -1, 0, 1, z] - 768*H[0, 0, -1, 0, z] + 1728*H[0, 0, 0, 0, z] + 704*H[0, 0, 0, 1, z] + 384*H[0, 0, 1, 0, z] - 848*H[-1, z]*zeta[2] + 440*H[0, z]*zeta[2] + 768*H[-1, -1, z]*zeta[2] - 96*H[-1, 0, z]*zeta[2] - 512*H[0, 0, z]*zeta[2] - 288*H[0, 1, z]*zeta[2] - 576*H[-1, z]*zeta[3] - 800*H[0, z]*zeta[3]))/(1 + z) + (z^2*((33670*H[0, z])/27 - (5056*H[-1, 0, z])/9 + (3764*H[0, 0, z])/3 + 32*H[0, 1, z] - 160*H[-1, 0, 0, z] - (320*H[0, -1, 0, z])/3 - (208*H[0, 0, 0, z])/3 + 256*H[-1, -1, 0, 0, z] - 512*H[-1, -1, 0, 1, z] + 256*H[-1, 0, -1, 0, z] - 640*H[-1, 0, 0, 0, z] - 128*H[-1, 0, 1, 0, z] + 384*H[0, -1, -1, 0, z] - 640*H[0, -1, 0, 0, z] + 128*H[0, -1, 0, 1, z] - 832*H[0, 0, -1, 0, z] + 1856*H[0, 0, 0, 0, z] + 544*H[0, 0, 0, 1, z] + 320*H[0, 0, 1, 0, z] - 512*H[-1, z]*zeta[2] + (688*H[0, z]*zeta[2])/3 + 512*H[-1, -1, z]*zeta[2] - 64*H[-1, 0, z]*zeta[2] - 608*H[0, 0, z]*zeta[2] - 128*H[0, 1, z]*zeta[2] - 384*H[-1, z]*zeta[3] - 800*H[0, z]*zeta[3]))/(1 + z) + ((32608*H[0, z])/27 - (680*H[-1, 0, z])/3 + (6224*H[0, 0, z])/9 - (1072*H[0, 1, z])/9 - (704*H[-1, 0, 0, z])/3 - (1232*H[0, -1, 0, z])/3 + 704*H[0, 0, 0, z] + 128*H[-1, -1, 0, 0, z] - 256*H[-1, -1, 0, 1, z] + 128*H[-1, 0, -1, 0, z] - 320*H[-1, 0, 0, 0, z] - 64*H[-1, 0, 1, 0, z] + 192*H[0, -1, -1, 0, z] - 224*H[0, -1, 0, 0, z] - 256*H[0, 0, -1, 0, z] + 512*H[0, 0, 0, 0, z] + 384*H[0, 0, 0, 1, z] + 256*H[0, 0, 1, 0, z] - 88*H[-1, z]*zeta[2] - (880*H[0, z]*zeta[2])/3 + 256*H[-1, -1, z]*zeta[2] - 32*H[-1, 0, z]*zeta[2] - 256*H[0, 0, z]*zeta[2] + 32*H[0, 1, z]*zeta[2] - 192*H[-1, z]*zeta[3] - 288*H[0, z]*zeta[3])/(z*(1 + z)) + ((36430*H[0, z])/27 - (5056*H[-1, 0, z])/9 + (7180*H[0, 0, z])/9 + (688*H[0, 1, z])/9 - 160*H[-1, 0, 0, z] - 464*H[0, -1, 0, z] + 1056*H[0, 0, 0, z] + 256*H[-1, -1, 0, 0, z] - 512*H[-1, -1, 0, 1, z] + 256*H[-1, 0, -1, 0, z] - 640*H[-1, 0, 0, 0, z] - 128*H[-1, 0, 1, 0, z] + 64*H[0, -1, -1, 0, z] + 64*H[0, -1, 0, 0, z] + 192*H[0, -1, 0, 1, z] - 128*H[0, 0, -1, 0, z] + 64*H[0, 0, 0, 0, z] + 224*H[0, 0, 0, 1, z] + 96*H[0, 0, 1, 0, z] - 512*H[-1, z]*zeta[2] - 112*H[0, z]*zeta[2] + 512*H[-1, -1, z]*zeta[2] - 64*H[-1, 0, z]*zeta[2] - 32*H[0, 0, z]*zeta[2] - 192*H[0, 1, z]*zeta[2] - 384*H[-1, z]*zeta[3] - 144*H[0, z]*zeta[3])/(1 + z) + ((-1652*H[1, z])/27 - (1072*H[1, 0, z])/9 + 176*H[-1, -1, 0, z] + 176*H[-1, 0, 1, z] + (704*H[0, 0, 1, z])/3 + (352*H[0, 1, 0, z])/3 + (176*H[1, 0, 0, z])/3 + 128*H[0, 0, 1, 1, z] + 224*H[0, 1, 0, 0, z] + 128*H[0, 1, 0, 1, z] + 128*H[0, 1, 1, 0, z] - 64*H[1, 0, -1, 0, z] + 320*H[1, 0, 0, 0, z] + 128*H[1, 0, 0, 1, z] + 128*H[1, 0, 1, 0, z] + 128*H[1, 1, 0, 0, z] - 88*H[1, z]*zeta[2] + 96*H[0, -1, z]*zeta[2] + 32*H[1, 0, z]*zeta[2] - 96*H[1, z]*zeta[3])/z + z*((-124*H[1, z])/9 - (200*H[1, 0, z])/9 - 48*H[-1, -1, 0, z] + 400*H[-1, 0, 1, z] - (512*H[0, 0, 1, z])/3 - (16*H[0, 1, 0, z])/3 - (16*H[1, 0, 0, z])/3 + 128*H[0, 0, 1, 1, z] + 384*H[0, 1, 0, 0, z] + 128*H[0, 1, 0, 1, z] + 128*H[0, 1, 1, 0, z] - 64*H[1, 0, -1, 0, z] + 320*H[1, 0, 0, 0, z] + 128*H[1, 0, 0, 1, z] + 128*H[1, 0, 1, 0, z] + 128*H[1, 1, 0, 0, z] + 24*H[1, z]*zeta[2] + 160*H[0, -1, z]*zeta[2] + 32*H[1, 0, z]*zeta[2] - 96*H[1, z]*zeta[3]) + z^2*((1652*H[1, z])/27 + (1072*H[1, 0, z])/9 + 176*H[-1, -1, 0, z] + 176*H[-1, 0, 1, z] + (176*H[0, 0, 1, z])/3 + (352*H[0, 1, 0, z])/3 - (176*H[1, 0, 0, z])/3 - 128*H[0, 0, 1, 1, z] - 224*H[0, 1, 0, 0, z] - 128*H[0, 1, 0, 1, z] - 128*H[0, 1, 1, 0, z] + 64*H[1, 0, -1, 0, z] - 320*H[1, 0, 0, 0, z] - 128*H[1, 0, 0, 1, z] - 128*H[1, 0, 1, 0, z] - 128*H[1, 1, 0, 0, z] + 88*H[1, z]*zeta[2] - 96*H[0, -1, z]*zeta[2] - 32*H[1, 0, z]*zeta[2] + 96*H[1, z]*zeta[3]) + (z^3*(49678/27 - (2632*zeta[2])/9 + (704*zeta[3])/3 - 576*zeta[4]))/((-1 + z)*(1 + z)) + (z^2*(-16082/81 + (1856*zeta[2])/9 - (344*zeta[3])/3 - 472*zeta[4]))/((-1 + z)*(1 + z)) + (z^4*(-146182/81 + (1072*zeta[2])/9 + (1408*zeta[3])/3 - 208*zeta[4]))/((-1 + z)*(1 + z)) + (-490/3 - (8272*H[0, z])/27 + (1280*H[0, 0, z])/9 + (2144*H[0, 1, z])/9 + (2144*H[1, 0, z])/9 - (176*H[0, -1, 0, z])/3 + 528*H[0, 0, 0, z] + (616*H[0, 0, 1, z])/3 + (704*H[0, 1, 0, z])/3 + (616*H[1, 0, 0, z])/3 - 64*H[0, -1, -1, 0, z] + 64*H[0, -1, 0, 0, z] + 64*H[0, -1, 0, 1, z] + 64*H[0, 0, -1, 0, z] - 320*H[0, 0, 0, 0, z] - 320*H[0, 0, 0, 1, z] - 224*H[0, 0, 1, 0, z] - 128*H[0, 0, 1, 1, z] - 224*H[0, 1, 0, 0, z] - 128*H[0, 1, 0, 1, z] - 128*H[0, 1, 1, 0, z] + 64*H[1, 0, -1, 0, z] - 320*H[1, 0, 0, 0, z] - 128*H[1, 0, 0, 1, z] - 128*H[1, 0, 1, 0, z] - 128*H[1, 1, 0, 0, z] + (1072*zeta[2])/9 + (176*H[0, z]*zeta[2])/3 - 96*H[0, -1, z]*zeta[2] + 128*H[0, 0, z]*zeta[2] - 64*H[0, 1, z]*zeta[2] - 32*H[1, 0, z]*zeta[2] - (176*zeta[3])/3 + 144*H[0, z]*zeta[3] + 96*H[1, z]*zeta[3] + 12*zeta[4])/(-1 + z) + (-146182/81 + (3112*zeta[2])/9 + (1144*zeta[3])/3 + 232*zeta[4])/((-1 + z)*z*(1 + z)) + (58498/27 - (976*zeta[2])/3 - (976*zeta[3])/3 + 548*zeta[4])/((-1 + z)*(1 + z)) + (z*(10378/81 - (2624*zeta[2])/9 - (1760*zeta[3])/3 + 652*zeta[4]))/((-1 + z)*(1 + z))) + plusD[0, 1 - z]*((-64*CA*Nf^2*TF^2)/27 + (8*CA^2*Nf*TF*(-209 + 120*zeta[2] - 252*Zeta[3]))/27 - (2*CA^3*(-735 + 536*zeta[2] - 396*zeta[4] - 132*Zeta[3]))/9 + (4*CA*CF*Nf*TF*(-55 + 48*Zeta[3]))/3) + delta[1 - z]*((-241*CA*CF*Nf*TF)/9 + 2*CF^2*Nf*TF + (58*CA*Nf^2*TF^2)/9 + (44*CF*Nf^2*TF^2)/9 + (CA^2*Nf*TF*(-233 - 48*zeta[2] - 60*zeta[4] - 480*Zeta[3]))/9 + (CA^3*(237 + 16*zeta[2] + 110*zeta[4] + 1072*Zeta[3] - 96*zeta[2]*Zeta[3] - 480*Zeta[5]))/6));

PT["gq"]=as*CF*(-4 + 4/z + 2*z) + as^2*(CF^2*(-2 - 32*H[0, z] + 8*H[0, 0, z] + 32*H[0, 1, z] - 32*H[1, 0, z] - 16*H[1, 1, z] + z*(18 + 2*H[0, z] - 8*H[1, z] - 4*H[0, 0, z] - 16*H[0, 1, z] + 16*H[1, 0, z] + 8*H[1, 1, z]) + (-32*H[0, 1, z] + 32*H[1, 0, z] + 16*H[1, 1, z])/z) + CA*CF*(20 + 32*H[0, z] + z^2*(-176/9 + (32*H[0, z])/3) + 16*H[-1, 0, z] - 16*H[0, 0, z] - 16*H[0, 1, z] + 48*H[1, 0, z] + (68/9 - 24*H[0, z] + 16*H[-1, 0, z] - 32*H[0, 0, z] + 16*H[0, 1, z] - 48*H[1, 0, z] - 16*H[1, 1, z])/z + z*(-4 + 36*H[0, z] + 8*H[1, z] + 8*H[-1, 0, z] - 24*H[0, 0, z] + 8*H[0, 1, z] - 24*H[1, 0, z] - 8*H[1, 1, z]) + 16*H[1, 1, z] + 16*zeta[2])) + as^3*(2*CF^2*Nf*TF*(-12803/27 - (2330*H[0, z])/27 - (484*H[1, z])/27 + z^2*(-21784/81 + (3040*H[0, z])/27 - (256*H[0, 0, z])/9) - 204*H[0, 0, z] - (320*H[0, 1, z])/9 + (80*H[1, 0, z])/3 + (160*H[1, 1, z])/9 - (176*H[0, 0, 0, z])/3 - (64*H[0, 0, 1, z])/3 + (32*H[0, 1, 1, z])/3 + (80*H[1, 0, 0, z])/3 + (16*H[1, 0, 1, z])/3 + (16*H[1, 1, 0, z])/3 - (16*H[1, 1, 1, z])/3 + 64*H[0, 0, 0, 0, z] + 16*H[1, z]*zeta[2] + (14008/81 + (200*H[0, z])/9 + (448*H[1, z])/27 - (128*H[0, 0, z])/3 + (320*H[0, 1, z])/9 - (80*H[1, 0, z])/3 - (160*H[1, 1, z])/9 - (128*H[0, 0, 0, z])/3 + (64*H[0, 0, 1, z])/3 - (32*H[0, 1, 1, z])/3 - (80*H[1, 0, 0, z])/3 - (16*H[1, 0, 1, z])/3 - (16*H[1, 1, 0, z])/3 + (16*H[1, 1, 1, z])/3 - 16*H[1, z]*zeta[2])/z + z*(30475/54 + (2494*H[0, z])/27 + (464*H[1, z])/27 + (142*H[0, 0, z])/3 + (208*H[0, 1, z])/9 - (40*H[1, 0, z])/3 - (104*H[1, 1, z])/9 + (160*H[0, 0, 0, z])/3 + (32*H[0, 0, 1, z])/3 - (16*H[0, 1, 1, z])/3 - (40*H[1, 0, 0, z])/3 - (8*H[1, 0, 1, z])/3 - (8*H[1, 1, 0, z])/3 + (8*H[1, 1, 1, z])/3 - 32*H[0, 0, 0, 0, z] - 8*H[1, z]*zeta[2])) + 2*CA*CF*Nf*TF*(332/27 + (1280*H[0, z])/27 + (448*H[1, z])/27 - (160*H[-1, 0, z])/9 + z^2*(1892/81 + (64*H[0, z])/9 - (128*H[0, 0, z])/9) - (256*H[0, 0, z])/9 + (136*H[0, 1, z])/9 - (320*H[1, 0, z])/9 - (160*H[1, 1, z])/9 - (32*H[-1, 0, 0, z])/3 - (32*H[0, -1, 0, z])/3 + (32*H[0, 0, 0, z])/3 + (32*H[0, 0, 1, z])/3 - (16*H[0, 1, 1, z])/3 - (160*H[1, 0, 0, z])/3 - (32*H[1, 1, 0, z])/3 + (16*H[1, 1, 1, z])/3 + (8*zeta[2])/3 - 32*H[1, z]*zeta[2] + (3778/81 + (1156*H[0, z])/27 - (448*H[1, z])/27 - (160*H[-1, 0, z])/9 + (656*H[0, 0, z])/9 - (160*H[0, 1, z])/9 + (320*H[1, 0, z])/9 + (160*H[1, 1, z])/9 - (32*H[-1, 0, 0, z])/3 - (32*H[0, -1, 0, z])/3 + (128*H[0, 0, 0, z])/3 - (32*H[0, 0, 1, z])/3 + (16*H[0, 1, 1, z])/3 + (160*H[1, 0, 0, z])/3 + (32*H[1, 1, 0, z])/3 - (16*H[1, 1, 1, z])/3 - (160*zeta[2])/9 - (32*H[0, z]*zeta[2])/3 + 32*H[1, z]*zeta[2] - 80*zeta[3])/z + z*(-2624/27 + (308*H[0, z])/27 - (392*H[1, z])/27 - (104*H[-1, 0, z])/9 - (464*H[0, 0, z])/9 - (104*H[0, 1, z])/9 + (136*H[1, 0, z])/9 + (104*H[1, 1, z])/9 - (16*H[-1, 0, 0, z])/3 - (16*H[0, -1, 0, z])/3 + (128*H[0, 0, 0, z])/3 - (16*H[0, 0, 1, z])/3 + (8*H[0, 1, 1, z])/3 + (80*H[1, 0, 0, z])/3 + (16*H[1, 1, 0, z])/3 - (8*H[1, 1, 1, z])/3 - (176*zeta[2])/9 - (16*H[0, z]*zeta[2])/3 + 16*H[1, z]*zeta[2] - 40*zeta[3]) + 64*zeta[3]) + CA*CF^2*(1735/6 + (40301*H[0, z])/27 + (26008*H[1, z])/27 - 88*H[-1, 0, z] - (2338*H[0, 0, z])/3 - (8980*H[0, 1, z])/9 + (488*H[1, 0, z])/3 - (160*H[1, 1, z])/9 + 192*H[-1, -1, 0, z] - 192*H[-1, 0, 0, z] + 160*H[-1, 0, 1, z] - 144*H[0, -1, 0, z] + (368*H[0, 0, 0, z])/3 + (136*H[0, 0, 1, z])/3 + 600*H[0, 1, 0, z] + (424*H[0, 1, 1, z])/3 - (1760*H[1, 0, 0, z])/3 - (976*H[1, 0, 1, z])/3 - (256*H[1, 1, 0, z])/3 - (152*H[1, 1, 1, z])/3 + 192*H[-1, -1, -1, 0, z] + 64*H[-1, -1, 0, 0, z] - 192*H[-1, -1, 0, 1, z] - 160*H[-1, 0, -1, 0, z] - 16*H[-1, 0, 0, 0, z] - 64*H[-1, 0, 0, 1, z] + 128*H[-1, 0, 1, 0, z] + 64*H[-1, 0, 1, 1, z] - 128*H[0, -1, -1, 0, z] - 32*H[0, -1, 0, 0, z] + 64*H[0, -1, 0, 1, z] - 32*H[0, 0, -1, 0, z] + 64*H[0, 0, 0, 0, z] + 336*H[0, 0, 0, 1, z] - 208*H[0, 0, 1, 0, z] - 16*H[0, 0, 1, 1, z] - 320*H[0, 1, 0, 0, z] - 336*H[0, 1, 0, 1, z] - 336*H[0, 1, 1, 0, z] - 272*H[0, 1, 1, 1, z] - 96*H[1, 0, -1, 0, z] + 48*H[1, 0, 0, 0, z] - 224*H[1, 0, 0, 1, z] + 544*H[1, 0, 1, 0, z] - 64*H[1, 0, 1, 1, z] - 160*H[1, 1, 0, 0, z] + 32*H[1, 1, 0, 1, z] + 224*H[1, 1, 1, 0, z] + 128*H[1, 1, 1, 1, z] + (3452*zeta[2])/3 - 64*H[-1, z]*zeta[2] + 72*H[0, z]*zeta[2] + 672*H[1, z]*zeta[2] + 288*H[-1, -1, z]*zeta[2] - 192*H[-1, 0, z]*zeta[2] - 128*H[0, -1, z]*zeta[2] - 16*H[0, 0, z]*zeta[2] + 272*H[0, 1, z]*zeta[2] - 32*H[1, 0, z]*zeta[2] + 192*H[1, 1, z]*zeta[2] + 552*zeta[3] - 176*H[-1, z]*zeta[3] - 272*H[0, z]*zeta[3] + 816*H[1, z]*zeta[3] + z^2*(-140/3 + (8932*H[0, z])/27 + (5908*H[1, z])/27 - (1408*H[0, 0, z])/9 - (352*H[0, 1, z])/3 - (704*H[1, 0, z])/9 - (352*H[1, 1, z])/9 + (64*H[0, 0, 0, z])/3 - 32*H[0, 0, 1, z] + (224*H[0, 1, 0, z])/3 + 32*H[0, 1, 1, z] - (64*H[1, 0, 0, z])/3 - 32*H[1, 0, 1, z] - (32*H[1, 1, 0, z])/3 - (32*H[1, 1, 1, z])/3 + (1760*zeta[2])/9 - (32*H[0, z]*zeta[2])/3 + (224*H[1, z]*zeta[2])/3 + (128*zeta[3])/3) + (200 + 244*H[0, z] - (39092*H[1, z])/27 + 192*H[-1, 0, z] + 80*H[0, 0, z] - (5800*H[0, 1, z])/9 + (620*H[1, 0, z])/9 + (848*H[1, 1, z])/9 + 48*H[-1, -1, 0, z] - 48*H[-1, 0, 0, z] + 48*H[-1, 0, 1, z] + 96*H[0, -1, 0, z] + (640*H[0, 0, 1, z])/3 - (1280*H[0, 1, 0, z])/3 - (464*H[0, 1, 1, z])/3 + 336*H[1, 0, 0, z] + (904*H[1, 0, 1, z])/3 + 88*H[1, 1, 0, z] + (160*H[1, 1, 1, z])/3 + 192*H[-1, -1, -1, 0, z] + 64*H[-1, -1, 0, 0, z] - 192*H[-1, -1, 0, 1, z] - 160*H[-1, 0, -1, 0, z] - 16*H[-1, 0, 0, 0, z] - 64*H[-1, 0, 0, 1, z] + 128*H[-1, 0, 1, 0, z] + 64*H[-1, 0, 1, 1, z] - 64*H[0, -1, -1, 0, z] - 64*H[0, -1, 0, 1, z] + 512*H[0, 0, 0, 1, z] - 448*H[0, 0, 1, 0, z] - 320*H[0, 0, 1, 1, z] + 256*H[0, 1, 0, 0, z] + 448*H[0, 1, 0, 1, z] + 384*H[0, 1, 1, 0, z] + 320*H[0, 1, 1, 1, z] + 96*H[1, 0, -1, 0, z] - 48*H[1, 0, 0, 0, z] + 224*H[1, 0, 0, 1, z] - 544*H[1, 0, 1, 0, z] + 64*H[1, 0, 1, 1, z] + 160*H[1, 1, 0, 0, z] - 32*H[1, 1, 0, 1, z] - 224*H[1, 1, 1, 0, z] - 128*H[1, 1, 1, 1, z] + 528*zeta[2] - 24*H[-1, z]*zeta[2] + 192*H[0, z]*zeta[2] - (1760*H[1, z]*zeta[2])/3 + 288*H[-1, -1, z]*zeta[2] - 192*H[-1, 0, z]*zeta[2] + 32*H[0, -1, z]*zeta[2] - 128*H[0, 0, z]*zeta[2] - 608*H[0, 1, z]*zeta[2] + 32*H[1, 0, z]*zeta[2] - 192*H[1, 1, z]*zeta[2] + 264*zeta[3] - 176*H[-1, z]*zeta[3] - 832*H[0, z]*zeta[3] - 816*H[1, z]*zeta[3] - 1832*zeta[4])/z + z*(-4811/12 + (18911*H[0, z])/27 + (3988*H[1, z])/27 - 268*H[-1, 0, z] - 441*H[0, 0, z] - (4576*H[0, 1, z])/9 - 200*H[1, 0, z] - (280*H[1, 1, z])/9 + 128*H[-1, -1, 0, z] - 72*H[-1, 0, 0, z] + 96*H[-1, 0, 1, z] + 128*H[0, -1, 0, z] - (268*H[0, 0, 0, z])/3 - (680*H[0, 0, 1, z])/3 + 96*H[0, 1, 0, z] + (28*H[0, 1, 1, z])/3 + (832*H[1, 0, 0, z])/3 + (404*H[1, 0, 1, z])/3 + (332*H[1, 1, 0, z])/3 + (232*H[1, 1, 1, z])/3 + 96*H[-1, -1, -1, 0, z] + 32*H[-1, -1, 0, 0, z] - 96*H[-1, -1, 0, 1, z] - 80*H[-1, 0, -1, 0, z] - 8*H[-1, 0, 0, 0, z] - 32*H[-1, 0, 0, 1, z] + 64*H[-1, 0, 1, 0, z] + 32*H[-1, 0, 1, 1, z] - 96*H[0, -1, -1, 0, z] - 32*H[0, -1, 0, 0, z] - 32*H[0, -1, 0, 1, z] + 48*H[0, 0, -1, 0, z] + 64*H[0, 0, 0, 0, z] + 376*H[0, 0, 0, 1, z] - 344*H[0, 0, 1, 0, z] - 216*H[0, 0, 1, 1, z] + 208*H[0, 1, 0, 0, z] + 312*H[0, 1, 0, 1, z] + 216*H[0, 1, 1, 0, z] + 184*H[0, 1, 1, 1, z] + 48*H[1, 0, -1, 0, z] - 24*H[1, 0, 0, 0, z] + 112*H[1, 0, 0, 1, z] - 272*H[1, 0, 1, 0, z] + 32*H[1, 0, 1, 1, z] + 80*H[1, 1, 0, 0, z] - 16*H[1, 1, 0, 1, z] - 112*H[1, 1, 1, 0, z] - 64*H[1, 1, 1, 1, z] + (436*zeta[2])/3 - 32*H[-1, z]*zeta[2] + 128*H[0, z]*zeta[2] - 180*H[1, z]*zeta[2] + 144*H[-1, -1, z]*zeta[2] - 96*H[-1, 0, z]*zeta[2] - 16*H[0, -1, z]*zeta[2] - 40*H[0, 0, z]*zeta[2] - 456*H[0, 1, z]*zeta[2] + 16*H[1, 0, z]*zeta[2] - 96*H[1, 1, z]*zeta[2] + 424*zeta[3] - 88*H[-1, z]*zeta[3] - 376*H[0, z]*zeta[3] - 408*H[1, z]*zeta[3] - 1072*zeta[4]) - 304*zeta[4]) + CF^3*(-1915/2 + 197*H[0, z] - 230*H[1, z] - 80*H[-1, 0, z] - 290*H[0, 0, z] + 208*H[0, 1, z] - 264*H[1, 0, z] - 72*H[1, 1, z] - 128*H[-1, -1, 0, z] + 224*H[-1, 0, 0, z] + 128*H[0, -1, 0, z] + 160*H[0, 0, 0, z] + 248*H[0, 0, 1, z] - 104*H[0, 1, 0, z] - 72*H[0, 1, 1, z] + 128*H[1, 0, 0, z] + 128*H[1, 0, 1, z] - 32*H[1, 1, 0, z] + 16*H[1, 1, 1, z] - 128*H[-1, -1, 0, 0, z] - 64*H[-1, 0, -1, 0, z] + 32*H[-1, 0, 0, 0, z] + 256*H[0, -1, -1, 0, z] - 64*H[0, -1, 0, 0, z] - 64*H[0, 0, -1, 0, z] - 32*H[0, 0, 0, 0, z] - 128*H[0, 0, 0, 1, z] - 176*H[0, 0, 1, 0, z] - 240*H[0, 0, 1, 1, z] - 16*H[0, 1, 0, 0, z] + 144*H[0, 1, 0, 1, z] + 80*H[0, 1, 1, 0, z] + 208*H[0, 1, 1, 1, z] + 64*H[1, 0, -1, 0, z] + 192*H[1, 0, 0, 0, z] + 256*H[1, 0, 0, 1, z] - 32*H[1, 0, 1, 0, z] + 128*H[1, 0, 1, 1, z] + 192*H[1, 1, 0, 0, z] + 96*H[1, 1, 0, 1, z] - 32*H[1, 1, 1, 0, z] - 64*H[1, 1, 1, 1, z] - 224*zeta[2] - 64*H[-1, z]*zeta[2] - 24*H[0, z]*zeta[2] - 352*H[1, z]*zeta[2] + 128*H[0, -1, z]*zeta[2] - 64*H[0, 0, z]*zeta[2] - 464*H[0, 1, z]*zeta[2] - 128*H[1, 0, z]*zeta[2] - 96*H[1, 1, z]*zeta[2] - 96*zeta[3] - 80*H[0, z]*zeta[3] - 64*H[1, z]*zeta[3] - 388*zeta[4] + z*(731/4 + 29*H[0, z] + 16*H[1, z] + 208*H[-1, 0, z] - 251*H[0, 0, z] - 140*H[0, 1, z] + 140*H[1, 0, z] + 80*H[1, 1, z] - 64*H[-1, -1, 0, z] + 96*H[-1, 0, 0, z] - 112*H[0, -1, 0, z] + 40*H[0, 0, 0, z] - 28*H[0, 0, 1, z] + 40*H[0, 1, 0, z] + 56*H[0, 1, 1, z] - 36*H[1, 0, 0, z] - 60*H[1, 0, 1, z] + 4*H[1, 1, 0, z] - 52*H[1, 1, 1, z] - 64*H[-1, -1, 0, 0, z] - 32*H[-1, 0, -1, 0, z] + 16*H[-1, 0, 0, 0, z] + 192*H[0, -1, -1, 0, z] - 64*H[0, -1, 0, 0, z] - 96*H[0, 0, -1, 0, z] + 96*H[0, 0, 0, 0, z] + 64*H[0, 0, 0, 1, z] + 88*H[0, 0, 1, 0, z] + 120*H[0, 0, 1, 1, z] + 40*H[0, 1, 0, 0, z] - 72*H[0, 1, 0, 1, z] - 40*H[0, 1, 1, 0, z] - 104*H[0, 1, 1, 1, z] - 32*H[1, 0, -1, 0, z] - 96*H[1, 0, 0, 0, z] - 128*H[1, 0, 0, 1, z] + 16*H[1, 0, 1, 0, z] - 64*H[1, 0, 1, 1, z] - 96*H[1, 1, 0, 0, z] - 48*H[1, 1, 0, 1, z] + 16*H[1, 1, 1, 0, z] + 32*H[1, 1, 1, 1, z] + 148*zeta[2] - 32*H[-1, z]*zeta[2] - 20*H[0, z]*zeta[2] + 252*H[1, z]*zeta[2] + 96*H[0, -1, z]*zeta[2] - 64*H[0, 0, z]*zeta[2] + 200*H[0, 1, z]*zeta[2] + 64*H[1, 0, z]*zeta[2] + 48*H[1, 1, z]*zeta[2] - 196*zeta[3] - 200*H[0, z]*zeta[3] + 32*H[1, z]*zeta[3] + 42*zeta[4]) + (794 + 208*H[0, z] + 228*H[1, z] - 256*H[-1, 0, z] + 180*H[1, 0, z] + 60*H[1, 1, z] + 96*H[-1, 0, 0, z] - 192*H[0, -1, 0, z] + 48*H[1, 0, 0, z] - 48*H[1, 0, 1, z] + 48*H[1, 1, 0, z] - 128*H[-1, -1, 0, 0, z] - 64*H[-1, 0, -1, 0, z] + 32*H[-1, 0, 0, 0, z] + 256*H[0, -1, -1, 0, z] - 128*H[0, -1, 0, 0, z] + 128*H[0, 0, 1, 0, z] + 256*H[0, 0, 1, 1, z] + 128*H[0, 1, 0, 0, z] - 64*H[0, 1, 0, 1, z] - 64*H[0, 1, 1, 0, z] - 192*H[0, 1, 1, 1, z] - 64*H[1, 0, -1, 0, z] - 192*H[1, 0, 0, 0, z] - 256*H[1, 0, 0, 1, z] + 32*H[1, 0, 1, 0, z] - 128*H[1, 0, 1, 1, z] - 192*H[1, 1, 0, 0, z] - 96*H[1, 1, 0, 1, z] + 32*H[1, 1, 1, 0, z] + 64*H[1, 1, 1, 1, z] - 256*zeta[2] - 192*H[0, z]*zeta[2] + 144*H[1, z]*zeta[2] + 128*H[0, -1, z]*zeta[2] + 320*H[0, 1, z]*zeta[2] + 128*H[1, 0, z]*zeta[2] + 96*H[1, 1, z]*zeta[2] - 720*zeta[3] + 128*H[0, z]*zeta[3] + 64*H[1, z]*zeta[3] + 608*zeta[4])/z) + CA^2*CF*(-17798/27 - (32612*H[0, z])/27 - (22270*H[1, z])/27 - (1280*H[-1, 0, z])/9 + (11848*H[0, 0, z])/9 + (6896*H[0, 1, z])/9 + (1160*H[1, 0, z])/9 + (808*H[1, 1, z])/9 - 16*H[-1, -1, 0, z] - (328*H[-1, 0, 0, z])/3 + 160*H[-1, 0, 1, z] - (280*H[0, -1, 0, z])/3 - (848*H[0, 0, 0, z])/3 - (1292*H[0, 0, 1, z])/3 - 576*H[0, 1, 0, z] - (296*H[0, 1, 1, z])/3 + (1300*H[1, 0, 0, z])/3 + 192*H[1, 0, 1, z] + (368*H[1, 1, 0, z])/3 + (104*H[1, 1, 1, z])/3 - 192*H[-1, -1, -1, 0, z] + 192*H[-1, -1, 0, 0, z] - 64*H[-1, -1, 0, 1, z] + 352*H[-1, 0, -1, 0, z] - 336*H[-1, 0, 0, 0, z] + 64*H[-1, 0, 0, 1, z] - 192*H[-1, 0, 1, 0, z] - 64*H[-1, 0, 1, 1, z] - 160*H[0, -1, -1, 0, z] + 240*H[0, -1, 0, 0, z] + 64*H[0, -1, 0, 1, z] + 112*H[0, 0, -1, 0, z] - 128*H[0, 0, 0, 0, z] - 152*H[0, 0, 0, 1, z] + 384*H[0, 0, 1, 0, z] + 128*H[0, 0, 1, 1, z] + 232*H[0, 1, 0, 0, z] + 64*H[0, 1, 0, 1, z] + 128*H[0, 1, 1, 0, z] + 64*H[0, 1, 1, 1, z] + 96*H[1, 0, -1, 0, z] - 560*H[1, 0, 0, 0, z] - 160*H[1, 0, 0, 1, z] - 640*H[1, 0, 1, 0, z] - 64*H[1, 0, 1, 1, z] - 160*H[1, 1, 0, 0, z] - 128*H[1, 1, 0, 1, z] - 192*H[1, 1, 1, 0, z] - 64*H[1, 1, 1, 1, z] - 848*zeta[2] - 168*H[-1, z]*zeta[2] - 12*H[0, z]*zeta[2] - 280*H[1, z]*zeta[2] - 32*H[-1, -1, z]*zeta[2] + 160*H[-1, 0, z]*zeta[2] - 144*H[0, -1, z]*zeta[2] + 152*H[0, 0, z]*zeta[2] + 48*H[0, 1, z]*zeta[2] + 128*H[1, 0, z]*zeta[2] - 96*H[1, 1, z]*zeta[2] + z^2*(4136/9 - (12964*H[0, z])/27 - (1924*H[1, z])/9 + (704*H[-1, 0, z])/9 + (3688*H[0, 0, z])/9 + (1552*H[0, 1, z])/9 + (760*H[1, 0, z])/3 + (560*H[1, 1, z])/9 + (64*H[-1, -1, 0, z])/3 - (128*H[-1, 0, 0, z])/3 + (64*H[-1, 0, 1, z])/3 - (256*H[0, -1, 0, z])/3 - (224*H[0, 0, 0, z])/3 - (128*H[0, 0, 1, z])/3 - (512*H[0, 1, 0, z])/3 - (128*H[0, 1, 1, z])/3 + 32*H[1, 0, 1, z] + (32*H[1, 1, 0, z])/3 + (32*H[1, 1, 1, z])/3 - (352*zeta[2])/9 - (32*H[-1, z]*zeta[2])/3 - (128*H[0, z]*zeta[2])/3 - 64*H[1, z]*zeta[2] - (640*zeta[3])/3) - 400*zeta[3] - 16*H[-1, z]*zeta[3] + 352*H[0, z]*zeta[3] - 656*H[1, z]*zeta[3] + 286*zeta[4] + z*(-3436/27 - (23630*H[0, z])/27 - (688*H[1, z])/27 + (1052*H[-1, 0, z])/9 + (7280*H[0, 0, z])/9 + (4220*H[0, 1, z])/9 - (604*H[1, 0, z])/9 - (440*H[1, 1, z])/9 - 160*H[-1, -1, 0, z] + (544*H[-1, 0, 0, z])/3 + 80*H[-1, 0, 1, z] + (928*H[0, -1, 0, z])/3 - (3344*H[0, 0, 0, z])/3 - (284*H[0, 0, 1, z])/3 - 424*H[0, 1, 0, z] - (260*H[0, 1, 1, z])/3 - (1004*H[1, 0, 0, z])/3 - 72*H[1, 0, 1, z] - (352*H[1, 1, 0, z])/3 - (76*H[1, 1, 1, z])/3 - 96*H[-1, -1, -1, 0, z] + 96*H[-1, -1, 0, 0, z] - 32*H[-1, -1, 0, 1, z] + 176*H[-1, 0, -1, 0, z] - 168*H[-1, 0, 0, 0, z] + 32*H[-1, 0, 0, 1, z] - 96*H[-1, 0, 1, 0, z] - 32*H[-1, 0, 1, 1, z] + 48*H[0, -1, -1, 0, z] - 136*H[0, -1, 0, 0, z] + 32*H[0, -1, 0, 1, z] - 248*H[0, 0, -1, 0, z] + 632*H[0, 0, 0, 0, z] - 92*H[0, 0, 0, 1, z] + 480*H[0, 0, 1, 0, z] + 160*H[0, 0, 1, 1, z] - 76*H[0, 1, 0, 0, z] - 176*H[0, 1, 0, 1, z] - 112*H[0, 1, 1, 0, z] - 80*H[0, 1, 1, 1, z] - 48*H[1, 0, -1, 0, z] + 280*H[1, 0, 0, 0, z] + 80*H[1, 0, 0, 1, z] + 320*H[1, 0, 1, 0, z] + 32*H[1, 0, 1, 1, z] + 80*H[1, 1, 0, 0, z] + 64*H[1, 1, 0, 1, z] + 96*H[1, 1, 1, 0, z] + 32*H[1, 1, 1, 1, z] - (2800*zeta[2])/9 - 160*H[-1, z]*zeta[2] + (532*H[0, z]*zeta[2])/3 - 32*H[1, z]*zeta[2] - 16*H[-1, -1, z]*zeta[2] + 80*H[-1, 0, z]*zeta[2] - 8*H[0, -1, z]*zeta[2] - 156*H[0, 0, z]*zeta[2] + 248*H[0, 1, z]*zeta[2] - 64*H[1, 0, z]*zeta[2] + 48*H[1, 1, z]*zeta[2] + 148*zeta[3] - 8*H[-1, z]*zeta[3] + 240*H[0, z]*zeta[3] + 328*H[1, z]*zeta[3] + 785*zeta[4]) + (3514/9 + (13384*H[0, z])/27 + (31504*H[1, z])/27 - (248*H[-1, 0, z])/3 + (3920*H[0, 0, z])/9 + (4664*H[0, 1, z])/9 - (4136*H[1, 0, z])/9 - (532*H[1, 1, z])/3 + (352*H[-1, -1, 0, z])/3 - 272*H[-1, 0, 0, z] + (352*H[-1, 0, 1, z])/3 - (752*H[0, -1, 0, z])/3 + (1856*H[0, 0, 0, z])/3 - (32*H[0, 0, 1, z])/3 + (1504*H[0, 1, 0, z])/3 + (448*H[0, 1, 1, z])/3 - (1024*H[1, 0, 0, z])/3 - 248*H[1, 0, 1, z] - (424*H[1, 1, 0, z])/3 - (160*H[1, 1, 1, z])/3 - 192*H[-1, -1, -1, 0, z] + 192*H[-1, -1, 0, 0, z] - 64*H[-1, -1, 0, 1, z] + 352*H[-1, 0, -1, 0, z] - 336*H[-1, 0, 0, 0, z] + 64*H[-1, 0, 0, 1, z] - 192*H[-1, 0, 1, 0, z] - 64*H[-1, 0, 1, 1, z] - 96*H[0, -1, 0, 0, z] + 64*H[0, -1, 0, 1, z] - 256*H[0, 0, -1, 0, z] + 512*H[0, 0, 0, 0, z] - 128*H[0, 0, 0, 1, z] + 576*H[0, 0, 1, 0, z] + 192*H[0, 0, 1, 1, z] - 160*H[0, 1, 0, 0, z] - 256*H[0, 1, 0, 1, z] - 192*H[0, 1, 1, 0, z] - 128*H[0, 1, 1, 1, z] - 96*H[1, 0, -1, 0, z] + 560*H[1, 0, 0, 0, z] + 160*H[1, 0, 0, 1, z] + 640*H[1, 0, 1, 0, z] + 64*H[1, 0, 1, 1, z] + 160*H[1, 1, 0, 0, z] + 128*H[1, 1, 0, 1, z] + 192*H[1, 1, 1, 0, z] + 64*H[1, 1, 1, 1, z] - (5176*zeta[2])/9 - (176*H[-1, z]*zeta[2])/3 - (752*H[0, z]*zeta[2])/3 + 344*H[1, z]*zeta[2] - 32*H[-1, -1, z]*zeta[2] + 160*H[-1, 0, z]*zeta[2] - 64*H[0, -1, z]*zeta[2] - 128*H[0, 0, z]*zeta[2] + 320*H[0, 1, z]*zeta[2] - 128*H[1, 0, z]*zeta[2] + 96*H[1, 1, z]*zeta[2] + 160*zeta[3] - 16*H[-1, z]*zeta[3] + 416*H[0, z]*zeta[3] + 656*H[1, z]*zeta[3] + 992*zeta[4])/z));

PT["qbpq"]=2*as^2*CF*TF*(-16 - 40/(9*z) + z^2*(112/9 - (16*H[0, z])/3) - 10*H[0, z] + 4*H[0, 0, z] + z*(8 - 18*H[0, z] + 4*H[0, 0, z])) + as^3*(4*CF*Nf*TF^2*(-172/27 + (368*H[0, z])/27 - (64*H[1, z])/3 + (32*H[0, 0, z])/9 - (148*H[0, 1, z])/9 + 4*H[1, 0, z] + (4*H[1, 1, z])/3 + (-16/27 - (160*H[1, z])/27 + (16*H[1, 0, z])/3 + (16*H[1, 1, z])/9)/z - (16*H[0, 0, 0, z])/3 + (8*H[0, 0, 1, z])/3 + 8*H[0, 1, 0, z] + (8*H[0, 1, 1, z])/3 + (148*zeta[2])/9 - (8*H[0, z]*zeta[2])/3 + z^2*(376/27 - 8*H[0, z] + (376*H[1, z])/27 + (16*H[0, 0, z])/3 - (16*H[0, 1, z])/3 - (16*H[1, 0, z])/3 - (16*H[1, 1, z])/9 + (16*zeta[2])/3) + (32*zeta[3])/3 + z*(-188/27 + (152*H[0, z])/27 + (40*H[1, z])/3 + (104*H[0, 0, z])/9 - (220*H[0, 1, z])/9 - 4*H[1, 0, z] - (4*H[1, 1, z])/3 - (16*H[0, 0, 0, z])/3 + (8*H[0, 0, 1, z])/3 + 8*H[0, 1, 0, z] + (8*H[0, 1, 1, z])/3 + (220*zeta[2])/9 - (8*H[0, z]*zeta[2])/3 + (32*zeta[3])/3)) + 2*CA*CF*TF*(410/3 - (1190*H[0, z])/27 - (1298*H[1, z])/9 + (344*H[-1, 0, z])/3 - (1220*H[0, 0, z])/9 - (770*H[0, 1, z])/9 + (2*H[1, 0, z])/3 - 6*H[1, 1, z] + 8*H[-1, -1, 0, z] - 28*H[-1, 0, 0, z] - 16*H[-1, 0, 1, z] + 60*H[0, -1, 0, z] - (56*H[0, 0, 0, z])/3 + (118*H[0, 0, 1, z])/3 - 32*H[0, 1, 0, z] - (68*H[0, 1, 1, z])/3 + 30*H[1, 0, 0, z] + 24*H[1, 0, 1, z] + 16*H[1, 1, 0, z] + 8*H[1, 1, 1, z] + 16*H[0, -1, -1, 0, z] - 40*H[0, -1, 0, 0, z] - 24*H[0, 0, -1, 0, z] + 32*H[0, 0, 0, 0, z] + 4*H[0, 0, 0, 1, z] - 72*H[0, 0, 1, 0, z] - 24*H[0, 0, 1, 1, z] + 68*H[0, 1, 0, 0, z] + 48*H[0, 1, 0, 1, z] + 32*H[0, 1, 1, 0, z] + 16*H[0, 1, 1, 1, z] + (1106*zeta[2])/9 + 20*H[-1, z]*zeta[2] + (98*H[0, z]*zeta[2])/3 - 36*H[1, z]*zeta[2] + 8*H[0, -1, z]*zeta[2] - 4*H[0, 0, z]*zeta[2] - 72*H[0, 1, z]*zeta[2] + (1004/81 + (620*H[0, z])/27 - (928*H[1, z])/27 - (64*H[-1, 0, z])/9 - (32*H[0, 0, z])/9 - (56*H[0, 1, z])/9 + 12*H[1, 0, z] - (8*H[1, 1, z])/9 - (32*H[-1, -1, 0, z])/3 + (64*H[-1, 0, 0, z])/3 - (32*H[-1, 0, 1, z])/3 + (32*H[0, -1, 0, z])/3 - (64*H[0, 0, 0, z])/3 + (32*H[0, 0, 1, z])/3 - (32*H[0, 1, 0, z])/3 - (16*H[0, 1, 1, z])/3 + 48*H[1, 0, 0, z] + 32*H[1, 0, 1, z] + (64*H[1, 1, 0, z])/3 + (32*H[1, 1, 1, z])/3 + (256*zeta[2])/9 + (16*H[-1, z]*zeta[2])/3 + (32*H[0, z]*zeta[2])/3 - 48*H[1, z]*zeta[2])/z + (148*zeta[3])/3 - 80*H[0, z]*zeta[3] + z^2*(3748/81 + (4586*H[0, z])/27 + (3934*H[1, z])/27 - (496*H[-1, 0, z])/9 - (1156*H[0, 0, z])/9 - (1016*H[0, 1, z])/9 - 36*H[1, 0, z] + (8*H[1, 1, z])/9 - (32*H[-1, -1, 0, z])/3 + (64*H[-1, 0, 0, z])/3 - (32*H[-1, 0, 1, z])/3 + (128*H[0, -1, 0, z])/3 + (112*H[0, 0, 1, z])/3 + (112*H[0, 1, 0, z])/3 + (16*H[0, 1, 1, z])/3 - 48*H[1, 0, 0, z] - 32*H[1, 0, 1, z] - (64*H[1, 1, 0, z])/3 - (32*H[1, 1, 1, z])/3 + (320*zeta[2])/9 + (16*H[-1, z]*zeta[2])/3 + (16*H[0, z]*zeta[2])/3 + 48*H[1, z]*zeta[2] + (128*zeta[3])/3) + z*(-586/3 + (11770*H[0, z])/27 + (296*H[1, z])/9 + (200*H[-1, 0, z])/3 - (5234*H[0, 0, z])/9 - (1760*H[0, 1, z])/9 + (70*H[1, 0, z])/3 + 6*H[1, 1, z] + 8*H[-1, -1, 0, z] - 28*H[-1, 0, 0, z] - 16*H[-1, 0, 1, z] - 116*H[0, -1, 0, z] + (1144*H[0, 0, 0, z])/3 + (190*H[0, 0, 1, z])/3 + 12*H[0, 1, 0, z] - (44*H[0, 1, 1, z])/3 - 30*H[1, 0, 0, z] - 24*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - 8*H[1, 1, 1, z] - 16*H[0, -1, -1, 0, z] + 40*H[0, -1, 0, 0, z] + 56*H[0, 0, -1, 0, z] - 152*H[0, 0, 0, 0, z] + 4*H[0, 0, 0, 1, z] - 72*H[0, 0, 1, 0, z] - 24*H[0, 0, 1, 1, z] + 68*H[0, 1, 0, 0, z] + 48*H[0, 1, 0, 1, z] + 32*H[0, 1, 1, 0, z] + 16*H[0, 1, 1, 1, z] + (2456*zeta[2])/9 + 20*H[-1, z]*zeta[2] - (202*H[0, z]*zeta[2])/3 + 36*H[1, z]*zeta[2] - 8*H[0, -1, z]*zeta[2] + 52*H[0, 0, z]*zeta[2] - 72*H[0, 1, z]*zeta[2] - (656*zeta[3])/3 - 16*H[0, z]*zeta[3] - 203*zeta[4]) - 213*zeta[4]) + (dabc2*(-200/3 - (100*H[0, z])/3 - (91*H[1, z])/3 + (26*H[-1, 0, z])/3 - (38*H[0, 0, z])/3 - (41*H[0, 1, z])/3 - 4*H[-1, -1, 0, z] - 2*H[-1, 0, 0, z] - 8*H[-1, 0, 1, z] - 2*H[0, -1, 0, z] + 2*H[0, 0, 0, z] - H[0, 0, 1, z] + 3*H[1, 0, 0, z] - 8*H[0, -1, -1, 0, z] + 4*H[0, -1, 0, 0, z] + 4*H[0, 0, -1, 0, z] - 4*H[0, 0, 0, 0, z] - 6*H[0, 0, 0, 1, z] + 2*H[0, 1, 0, 0, z] + (67*zeta[2])/3 + 6*H[-1, z]*zeta[2] - H[0, z]*zeta[2] + 2*H[1, z]*zeta[2] - 4*H[0, -1, z]*zeta[2] + 10*H[0, 0, z]*zeta[2] + 4*H[0, 1, z]*zeta[2] + ((16*H[-1, -1, 0, z])/3 - (16*H[-1, 0, 0, z])/3 - (16*H[-1, 0, 1, z])/3 + 8*H[-1, z]*zeta[2] + (8*H[1, z]*zeta[2])/3)/z + z^2*((16*H[-1, -1, 0, z])/3 - (16*H[-1, 0, 0, z])/3 - (16*H[-1, 0, 1, z])/3 - (16*H[0, -1, 0, z])/3 + (16*H[0, 0, 0, z])/3 + (16*H[0, 0, 1, z])/3 + 8*H[-1, z]*zeta[2] - (32*H[0, z]*zeta[2])/3 - (8*H[1, z]*zeta[2])/3 - (40*zeta[3])/3) - 8*zeta[3] + 8*H[0, z]*zeta[3] + z*(200/3 - 3*H[0, z] + (91*H[1, z])/3 + (26*H[-1, 0, z])/3 - (29*H[0, 0, z])/3 - (41*H[0, 1, z])/3 - 4*H[-1, -1, 0, z] - 2*H[-1, 0, 0, z] - 8*H[-1, 0, 1, z] + 6*H[0, -1, 0, z] + 9*H[0, 0, 1, z] - 3*H[1, 0, 0, z] + 8*H[0, -1, -1, 0, z] - 4*H[0, -1, 0, 0, z] - 4*H[0, 0, -1, 0, z] - 6*H[0, 0, 0, 1, z] + 2*H[0, 1, 0, 0, z] + (41*zeta[2])/3 + 6*H[-1, z]*zeta[2] - 9*H[0, z]*zeta[2] - 2*H[1, z]*zeta[2] + 4*H[0, -1, z]*zeta[2] + 6*H[0, 0, z]*zeta[2] + 4*H[0, 1, z]*zeta[2] - (25*zeta[4])/2) - (15*zeta[4])/2))/nc + 2*CF^2*TF*(-37/27 - (299*H[0, z])/9 + (428*H[1, z])/3 + (488*H[0, 0, z])/3 + 148*H[0, 1, z] + (214*H[1, 0, z])/3 + (14*H[1, 1, z])/3 + 36*H[0, 0, 0, z] + 16*H[0, 0, 1, z] + 104*H[0, 1, 0, z] + 32*H[0, 1, 1, z] - 44*H[1, 0, 0, z] - 24*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - 8*H[1, 1, 1, z] - 32*H[0, 0, 0, 0, z] - 56*H[0, 0, 0, 1, z] + 40*H[0, 0, 1, 0, z] + 24*H[0, 0, 1, 1, z] - 88*H[0, 1, 0, 0, z] - 48*H[0, 1, 0, 1, z] - 32*H[0, 1, 1, 0, z] - 16*H[0, 1, 1, 1, z] - (100*zeta[2])/3 + 40*H[1, z]*zeta[2] - 8*H[0, 0, z]*zeta[2] + 80*H[0, 1, z]*zeta[2] + 144*zeta[3] + 80*H[0, z]*zeta[3] + (-110/3 + (1264*H[1, z])/27 + (112*H[0, 1, z])/9 + (344*H[1, 0, z])/9 + (32*H[1, 1, z])/3 - (64*H[0, 0, 1, z])/3 + (64*H[0, 1, 0, z])/3 + (32*H[0, 1, 1, z])/3 - (176*H[1, 0, 0, z])/3 - 32*H[1, 0, 1, z] - (64*H[1, 1, 0, z])/3 - (32*H[1, 1, 1, z])/3 + (160*H[1, z]*zeta[2])/3 + 32*zeta[3])/z + z^2*(-78 - (4918*H[0, z])/27 - (4486*H[1, z])/27 + (304*H[0, 0, z])/9 + (256*H[0, 1, z])/3 - (560*H[1, 0, z])/9 - (32*H[1, 1, z])/3 + (80*H[0, 0, 0, z])/3 + (32*H[0, 1, 0, z])/3 + (176*H[1, 0, 0, z])/3 + 32*H[1, 0, 1, z] + (64*H[1, 1, 0, z])/3 + (32*H[1, 1, 1, z])/3 - (1312*zeta[2])/9 + (64*H[0, z]*zeta[2])/3 - (160*H[1, z]*zeta[2])/3 + (128*zeta[3])/3) + 246*zeta[4] + z*(3133/27 - (2203*H[0, z])/9 - (70*H[1, z])/3 + (592*H[0, 0, z])/3 + 174*H[0, 1, z] - (142*H[1, 0, z])/3 - (14*H[1, 1, z])/3 + 92*H[0, 0, 0, z] + 40*H[0, 0, 1, z] + 112*H[0, 1, 0, z] + 24*H[0, 1, 1, z] + 44*H[1, 0, 0, z] + 24*H[1, 0, 1, z] + 16*H[1, 1, 0, z] + 8*H[1, 1, 1, z] - 32*H[0, 0, 0, 0, z] - 56*H[0, 0, 0, 1, z] + 40*H[0, 0, 1, 0, z] + 24*H[0, 0, 1, 1, z] - 88*H[0, 1, 0, 0, z] - 48*H[0, 1, 0, 1, z] - 32*H[0, 1, 1, 0, z] - 16*H[0, 1, 1, 1, z] - (722*zeta[2])/3 + 40*H[0, z]*zeta[2] - 40*H[1, z]*zeta[2] - 8*H[0, 0, z]*zeta[2] + 80*H[0, 1, z]*zeta[2] + 176*zeta[3] + 80*H[0, z]*zeta[3] + 246*zeta[4])));

PT["qbq"]=as^2*(2*CF*TF*(-16 - 40/(9*z) + z^2*(112/9 - (16*H[0, z])/3) - 10*H[0, z] + 4*H[0, 0, z] + z*(8 - 18*H[0, z] + 4*H[0, 0, z])) + CF^2*(16 + 8*H[0, z] + 16*H[-1, 0, z] - 8*H[0, 0, z] + (-32*H[-1, 0, z] + 16*H[0, 0, z] - 16*zeta[2])/(1 + z) + z*(-16 + 8*H[0, z] - 16*H[-1, 0, z] + 8*H[0, 0, z] - 8*zeta[2]) + 8*zeta[2]) + CA*CF*(-8 - 4*H[0, z] - 8*H[-1, 0, z] + 4*H[0, 0, z] - 4*zeta[2] + z*(8 - 4*H[0, z] + 8*H[-1, 0, z] - 4*H[0, 0, z] + 4*zeta[2]) + (16*H[-1, 0, z] - 8*H[0, 0, z] + 8*zeta[2])/(1 + z))) + as^3*(2*CF^2*Nf*TF*((64*H[1, z])/3 + (z*((-656*H[0, z])/9 + (128*H[-1, 0, z])/3 - 32*H[0, 0, z]))/(1 + z) + (32*H[0, 1, z])/3 + z*((-64*H[1, z])/3 + (32*H[0, 1, z])/3) + (-488/9 - (328*H[0, z])/9 + (512*H[-1, 0, z])/9 - (304*H[0, 0, z])/9 + (32*H[-1, 0, 0, z])/3 - (64*H[-1, 0, 1, z])/3 + (32*H[0, -1, 0, z])/3 - (32*H[0, 0, 0, z])/3 + (32*H[0, 0, 1, z])/3 + (160*zeta[2])/9 + (64*H[-1, z]*zeta[2])/3 - (16*H[0, z]*zeta[2])/3 - 16*zeta[3])/(1 + z) + (z^2*(488/9 - (328*H[0, z])/9 + (512*H[-1, 0, z])/9 - (304*H[0, 0, z])/9 + (32*H[-1, 0, 0, z])/3 - (64*H[-1, 0, 1, z])/3 + (32*H[0, -1, 0, z])/3 - (32*H[0, 0, 0, z])/3 + (32*H[0, 0, 1, z])/3 + (160*zeta[2])/9 + (64*H[-1, z]*zeta[2])/3 - (16*H[0, z]*zeta[2])/3 - 16*zeta[3]))/(1 + z)) + 2*CA*CF*Nf*TF*((-32*H[1, z])/3 + (z*((328*H[0, z])/9 - (64*H[-1, 0, z])/3 + 16*H[0, 0, z]))/(1 + z) + z*((32*H[1, z])/3 - (16*H[0, 1, z])/3) - (16*H[0, 1, z])/3 + (z^2*(-244/9 + (164*H[0, z])/9 - (256*H[-1, 0, z])/9 + (152*H[0, 0, z])/9 - (16*H[-1, 0, 0, z])/3 + (32*H[-1, 0, 1, z])/3 - (16*H[0, -1, 0, z])/3 + (16*H[0, 0, 0, z])/3 - (16*H[0, 0, 1, z])/3 - (80*zeta[2])/9 - (32*H[-1, z]*zeta[2])/3 + (8*H[0, z]*zeta[2])/3 + 8*zeta[3]))/(1 + z) + (244/9 + (164*H[0, z])/9 - (256*H[-1, 0, z])/9 + (152*H[0, 0, z])/9 - (16*H[-1, 0, 0, z])/3 + (32*H[-1, 0, 1, z])/3 - (16*H[0, -1, 0, z])/3 + (16*H[0, 0, 0, z])/3 - (16*H[0, 0, 1, z])/3 - (80*zeta[2])/9 - (32*H[-1, z]*zeta[2])/3 + (8*H[0, z]*zeta[2])/3 + 8*zeta[3])/(1 + z)) + 4*CF*Nf*TF^2*(-172/27 + (368*H[0, z])/27 - (64*H[1, z])/3 + (32*H[0, 0, z])/9 - (148*H[0, 1, z])/9 + 4*H[1, 0, z] + (4*H[1, 1, z])/3 + (-16/27 - (160*H[1, z])/27 + (16*H[1, 0, z])/3 + (16*H[1, 1, z])/9)/z - (16*H[0, 0, 0, z])/3 + (8*H[0, 0, 1, z])/3 + 8*H[0, 1, 0, z] + (8*H[0, 1, 1, z])/3 + (148*zeta[2])/9 - (8*H[0, z]*zeta[2])/3 + z^2*(376/27 - 8*H[0, z] + (376*H[1, z])/27 + (16*H[0, 0, z])/3 - (16*H[0, 1, z])/3 - (16*H[1, 0, z])/3 - (16*H[1, 1, z])/9 + (16*zeta[2])/3) + (32*zeta[3])/3 + z*(-188/27 + (152*H[0, z])/27 + (40*H[1, z])/3 + (104*H[0, 0, z])/9 - (220*H[0, 1, z])/9 - 4*H[1, 0, z] - (4*H[1, 1, z])/3 - (16*H[0, 0, 0, z])/3 + (8*H[0, 0, 1, z])/3 + 8*H[0, 1, 0, z] + (8*H[0, 1, 1, z])/3 + (220*zeta[2])/9 - (8*H[0, z]*zeta[2])/3 + (32*zeta[3])/3)) + CA^2*CF*((560*H[1, z])/3 - 16*H[0, -1, -1, 0, z] + 32*H[1, z]*zeta[2] + z*((-560*H[1, z])/3 + 16*H[0, -1, -1, 0, z] - 32*H[1, z]*zeta[2]) + (z*((-772*H[0, z])/9 + (208*H[-1, 0, z])/3 + (560*H[0, 1, z])/3 - 128*H[-1, 0, 0, z] - 256*H[-1, 0, 1, z] + 48*H[0, 0, 0, z] + 128*H[0, 0, 1, z] - 152*zeta[2] + 256*H[-1, z]*zeta[2] - 176*H[0, z]*zeta[2] - 192*zeta[3]))/(1 + z) + (z^2*(-734/9 - (1070*H[0, z])/9 + (1384*H[-1, 0, z])/9 - (464*H[0, 0, z])/9 + (280*H[0, 1, z])/3 - (104*H[-1, 0, 0, z])/3 - (560*H[-1, 0, 1, z])/3 + (208*H[0, -1, 0, z])/3 - (64*H[0, 0, 0, z])/3 + (376*H[0, 0, 1, z])/3 + 128*H[-1, -1, 0, 0, z] + 256*H[-1, -1, 0, 1, z] - 48*H[-1, 0, 0, 0, z] - 128*H[-1, 0, 0, 1, z] - 72*H[0, -1, 0, 0, z] - 128*H[0, -1, 0, 1, z] - 24*H[0, 0, -1, 0, z] + 20*H[0, 0, 0, 0, z] + 32*H[0, 0, 0, 1, z] - (112*zeta[2])/9 + (560*H[-1, z]*zeta[2])/3 - (356*H[0, z]*zeta[2])/3 - 256*H[-1, -1, z]*zeta[2] + 176*H[-1, 0, z]*zeta[2] + 136*H[0, -1, z]*zeta[2] - 52*H[0, 0, z]*zeta[2] + 32*H[0, 1, z]*zeta[2] - 136*zeta[3] + 192*H[-1, z]*zeta[3] - 72*H[0, z]*zeta[3] - 45*zeta[4]))/(1 + z) + (734/9 + (82*H[0, z])/9 + (1384*H[-1, 0, z])/9 - (608*H[0, 0, z])/9 + (280*H[0, 1, z])/3 - (104*H[-1, 0, 0, z])/3 - (560*H[-1, 0, 1, z])/3 - (32*H[0, -1, 0, z])/3 - (40*H[0, 0, 0, z])/3 + (184*H[0, 0, 1, z])/3 + 128*H[-1, -1, 0, 0, z] + 256*H[-1, -1, 0, 1, z] - 48*H[-1, 0, 0, 0, z] - 128*H[-1, 0, 0, 1, z] - 56*H[0, -1, 0, 0, z] - 128*H[0, -1, 0, 1, z] - 8*H[0, 0, -1, 0, z] + 12*H[0, 0, 0, 0, z] + 32*H[0, 0, 0, 1, z] - (184*zeta[2])/9 + (560*H[-1, z]*zeta[2])/3 - (188*H[0, z]*zeta[2])/3 - 256*H[-1, -1, z]*zeta[2] + 176*H[-1, 0, z]*zeta[2] + 120*H[0, -1, z]*zeta[2] - 44*H[0, 0, z]*zeta[2] + 32*H[0, 1, z]*zeta[2] - 144*zeta[3] + 192*H[-1, z]*zeta[3] - 56*H[0, z]*zeta[3] - 35*zeta[4])/(1 + z)) + 2*CA*CF*TF*(410/3 - (1190*H[0, z])/27 - (1298*H[1, z])/9 + (344*H[-1, 0, z])/3 - (1220*H[0, 0, z])/9 - (770*H[0, 1, z])/9 + (2*H[1, 0, z])/3 - 6*H[1, 1, z] + 8*H[-1, -1, 0, z] - 28*H[-1, 0, 0, z] - 16*H[-1, 0, 1, z] + 60*H[0, -1, 0, z] - (56*H[0, 0, 0, z])/3 + (118*H[0, 0, 1, z])/3 - 32*H[0, 1, 0, z] - (68*H[0, 1, 1, z])/3 + 30*H[1, 0, 0, z] + 24*H[1, 0, 1, z] + 16*H[1, 1, 0, z] + 8*H[1, 1, 1, z] + 16*H[0, -1, -1, 0, z] - 40*H[0, -1, 0, 0, z] - 24*H[0, 0, -1, 0, z] + 32*H[0, 0, 0, 0, z] + 4*H[0, 0, 0, 1, z] - 72*H[0, 0, 1, 0, z] - 24*H[0, 0, 1, 1, z] + 68*H[0, 1, 0, 0, z] + 48*H[0, 1, 0, 1, z] + 32*H[0, 1, 1, 0, z] + 16*H[0, 1, 1, 1, z] + (1106*zeta[2])/9 + 20*H[-1, z]*zeta[2] + (98*H[0, z]*zeta[2])/3 - 36*H[1, z]*zeta[2] + 8*H[0, -1, z]*zeta[2] - 4*H[0, 0, z]*zeta[2] - 72*H[0, 1, z]*zeta[2] + (1004/81 + (620*H[0, z])/27 - (928*H[1, z])/27 - (64*H[-1, 0, z])/9 - (32*H[0, 0, z])/9 - (56*H[0, 1, z])/9 + 12*H[1, 0, z] - (8*H[1, 1, z])/9 - (32*H[-1, -1, 0, z])/3 + (64*H[-1, 0, 0, z])/3 - (32*H[-1, 0, 1, z])/3 + (32*H[0, -1, 0, z])/3 - (64*H[0, 0, 0, z])/3 + (32*H[0, 0, 1, z])/3 - (32*H[0, 1, 0, z])/3 - (16*H[0, 1, 1, z])/3 + 48*H[1, 0, 0, z] + 32*H[1, 0, 1, z] + (64*H[1, 1, 0, z])/3 + (32*H[1, 1, 1, z])/3 + (256*zeta[2])/9 + (16*H[-1, z]*zeta[2])/3 + (32*H[0, z]*zeta[2])/3 - 48*H[1, z]*zeta[2])/z + (148*zeta[3])/3 - 80*H[0, z]*zeta[3] + z^2*(3748/81 + (4586*H[0, z])/27 + (3934*H[1, z])/27 - (496*H[-1, 0, z])/9 - (1156*H[0, 0, z])/9 - (1016*H[0, 1, z])/9 - 36*H[1, 0, z] + (8*H[1, 1, z])/9 - (32*H[-1, -1, 0, z])/3 + (64*H[-1, 0, 0, z])/3 - (32*H[-1, 0, 1, z])/3 + (128*H[0, -1, 0, z])/3 + (112*H[0, 0, 1, z])/3 + (112*H[0, 1, 0, z])/3 + (16*H[0, 1, 1, z])/3 - 48*H[1, 0, 0, z] - 32*H[1, 0, 1, z] - (64*H[1, 1, 0, z])/3 - (32*H[1, 1, 1, z])/3 + (320*zeta[2])/9 + (16*H[-1, z]*zeta[2])/3 + (16*H[0, z]*zeta[2])/3 + 48*H[1, z]*zeta[2] + (128*zeta[3])/3) + z*(-586/3 + (11770*H[0, z])/27 + (296*H[1, z])/9 + (200*H[-1, 0, z])/3 - (5234*H[0, 0, z])/9 - (1760*H[0, 1, z])/9 + (70*H[1, 0, z])/3 + 6*H[1, 1, z] + 8*H[-1, -1, 0, z] - 28*H[-1, 0, 0, z] - 16*H[-1, 0, 1, z] - 116*H[0, -1, 0, z] + (1144*H[0, 0, 0, z])/3 + (190*H[0, 0, 1, z])/3 + 12*H[0, 1, 0, z] - (44*H[0, 1, 1, z])/3 - 30*H[1, 0, 0, z] - 24*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - 8*H[1, 1, 1, z] - 16*H[0, -1, -1, 0, z] + 40*H[0, -1, 0, 0, z] + 56*H[0, 0, -1, 0, z] - 152*H[0, 0, 0, 0, z] + 4*H[0, 0, 0, 1, z] - 72*H[0, 0, 1, 0, z] - 24*H[0, 0, 1, 1, z] + 68*H[0, 1, 0, 0, z] + 48*H[0, 1, 0, 1, z] + 32*H[0, 1, 1, 0, z] + 16*H[0, 1, 1, 1, z] + (2456*zeta[2])/9 + 20*H[-1, z]*zeta[2] - (202*H[0, z]*zeta[2])/3 + 36*H[1, z]*zeta[2] - 8*H[0, -1, z]*zeta[2] + 52*H[0, 0, z]*zeta[2] - 72*H[0, 1, z]*zeta[2] - (656*zeta[3])/3 - 16*H[0, z]*zeta[3] - 203*zeta[4]) - 213*zeta[4]) + (dabc2*(-200/3 - (100*H[0, z])/3 - (91*H[1, z])/3 + (26*H[-1, 0, z])/3 - (38*H[0, 0, z])/3 - (41*H[0, 1, z])/3 - 4*H[-1, -1, 0, z] - 2*H[-1, 0, 0, z] - 8*H[-1, 0, 1, z] - 2*H[0, -1, 0, z] + 2*H[0, 0, 0, z] - H[0, 0, 1, z] + 3*H[1, 0, 0, z] - 8*H[0, -1, -1, 0, z] + 4*H[0, -1, 0, 0, z] + 4*H[0, 0, -1, 0, z] - 4*H[0, 0, 0, 0, z] - 6*H[0, 0, 0, 1, z] + 2*H[0, 1, 0, 0, z] + (67*zeta[2])/3 + 6*H[-1, z]*zeta[2] - H[0, z]*zeta[2] + 2*H[1, z]*zeta[2] - 4*H[0, -1, z]*zeta[2] + 10*H[0, 0, z]*zeta[2] + 4*H[0, 1, z]*zeta[2] + ((16*H[-1, -1, 0, z])/3 - (16*H[-1, 0, 0, z])/3 - (16*H[-1, 0, 1, z])/3 + 8*H[-1, z]*zeta[2] + (8*H[1, z]*zeta[2])/3)/z + z^2*((16*H[-1, -1, 0, z])/3 - (16*H[-1, 0, 0, z])/3 - (16*H[-1, 0, 1, z])/3 - (16*H[0, -1, 0, z])/3 + (16*H[0, 0, 0, z])/3 + (16*H[0, 0, 1, z])/3 + 8*H[-1, z]*zeta[2] - (32*H[0, z]*zeta[2])/3 - (8*H[1, z]*zeta[2])/3 - (40*zeta[3])/3) - 8*zeta[3] + 8*H[0, z]*zeta[3] + z*(200/3 - 3*H[0, z] + (91*H[1, z])/3 + (26*H[-1, 0, z])/3 - (29*H[0, 0, z])/3 - (41*H[0, 1, z])/3 - 4*H[-1, -1, 0, z] - 2*H[-1, 0, 0, z] - 8*H[-1, 0, 1, z] + 6*H[0, -1, 0, z] + 9*H[0, 0, 1, z] - 3*H[1, 0, 0, z] + 8*H[0, -1, -1, 0, z] - 4*H[0, -1, 0, 0, z] - 4*H[0, 0, -1, 0, z] - 6*H[0, 0, 0, 1, z] + 2*H[0, 1, 0, 0, z] + (41*zeta[2])/3 + 6*H[-1, z]*zeta[2] - 9*H[0, z]*zeta[2] - 2*H[1, z]*zeta[2] + 4*H[0, -1, z]*zeta[2] + 6*H[0, 0, z]*zeta[2] + 4*H[0, 1, z]*zeta[2] - (25*zeta[4])/2) - (15*zeta[4])/2))/nc + CA*CF^2*((-1840*H[1, z])/3 + 32*H[1, 0, z] + 16*H[0, 1, 0, z] - 112*H[1, z]*zeta[2] + z*((1840*H[1, z])/3 - 32*H[1, 0, z] + 16*H[0, 1, 0, z] + 112*H[1, z]*zeta[2]) + (z*((3056*H[0, z])/9 - (512*H[-1, 0, z])/3 - 88*H[0, 0, z] - (1840*H[0, 1, z])/3 + 320*H[-1, 0, 0, z] + 896*H[-1, 0, 1, z] - 64*H[0, -1, 0, z] + 16*H[0, 0, 0, z] - 384*H[0, 0, 1, z] + 528*zeta[2] - 896*H[-1, z]*zeta[2] + 544*H[0, z]*zeta[2] + 672*zeta[3]))/(1 + z) + (-2008/9 - (20*H[0, z])/9 - (2912*H[-1, 0, z])/9 + (1648*H[0, 0, z])/9 - (824*H[0, 1, z])/3 + (520*H[-1, 0, 0, z])/3 + (1840*H[-1, 0, 1, z])/3 + (16*H[0, -1, 0, z])/3 + (152*H[0, 0, 0, z])/3 - (488*H[0, 0, 1, z])/3 - 320*H[-1, -1, 0, 0, z] - 896*H[-1, -1, 0, 1, z] + 64*H[-1, 0, -1, 0, z] - 16*H[-1, 0, 0, 0, z] + 384*H[-1, 0, 0, 1, z] - 32*H[-1, 0, 1, 0, z] + 96*H[0, -1, -1, 0, z] + 128*H[0, -1, 0, 0, z] + 416*H[0, -1, 0, 1, z] - 32*H[0, 0, -1, 0, z] + 16*H[0, 0, 0, 0, z] - 64*H[0, 0, 0, 1, z] + 16*H[0, 0, 1, 0, z] + (1520*zeta[2])/9 - (1840*H[-1, z]*zeta[2])/3 + (544*H[0, z]*zeta[2])/3 + 896*H[-1, -1, z]*zeta[2] - 544*H[-1, 0, z]*zeta[2] - 368*H[0, -1, z]*zeta[2] + 96*H[0, 0, z]*zeta[2] - 112*H[0, 1, z]*zeta[2] + 384*zeta[3] - 672*H[-1, z]*zeta[3] + 128*H[0, z]*zeta[3])/(1 + z) + (z^2*(2008/9 + (3724*H[0, z])/9 - (2912*H[-1, 0, z])/9 - (296*H[0, 0, z])/9 - (1016*H[0, 1, z])/3 + (520*H[-1, 0, 0, z])/3 + (1840*H[-1, 0, 1, z])/3 - (416*H[0, -1, 0, z])/3 + (176*H[0, 0, 0, z])/3 - (1160*H[0, 0, 1, z])/3 - 320*H[-1, -1, 0, 0, z] - 896*H[-1, -1, 0, 1, z] + 64*H[-1, 0, -1, 0, z] - 16*H[-1, 0, 0, 0, z] + 384*H[-1, 0, 0, 1, z] - 32*H[-1, 0, 1, 0, z] + 32*H[0, -1, -1, 0, z] + 96*H[0, -1, 0, 0, z] + 416*H[0, -1, 0, 1, z] - 64*H[0, 0, -1, 0, z] + 80*H[0, 0, 0, 0, z] - 64*H[0, 0, 0, 1, z] + 16*H[0, 0, 1, 0, z] + (1088*zeta[2])/9 - (1840*H[-1, z]*zeta[2])/3 + (1336*H[0, z]*zeta[2])/3 + 896*H[-1, -1, z]*zeta[2] - 544*H[-1, 0, z]*zeta[2] - 400*H[0, -1, z]*zeta[2] + 64*H[0, 0, z]*zeta[2] - 112*H[0, 1, z]*zeta[2] + 536*zeta[3] - 672*H[-1, z]*zeta[3] + 112*H[0, z]*zeta[3] + 20*zeta[4]))/(1 + z)) + CF^3*(480*H[1, z] - 64*H[1, 0, z] - 32*H[0, 1, 0, z] + 96*H[1, z]*zeta[2] + z*(-480*H[1, z] + 64*H[1, 0, z] - 32*H[0, 1, 0, z] - 96*H[1, z]*zeta[2]) + (z*(-336*H[0, z] + 64*H[-1, 0, z] + 176*H[0, 0, z] + 480*H[0, 1, z] - 128*H[-1, 0, 0, z] - 768*H[-1, 0, 1, z] + 128*H[0, -1, 0, z] - 224*H[0, 0, 0, z] + 256*H[0, 0, 1, z] - 448*zeta[2] + 768*H[-1, z]*zeta[2] - 384*H[0, z]*zeta[2] - 576*zeta[3]))/(1 + z) + (120 - 32*H[0, z] + 32*H[-1, 0, z] - 96*H[0, 0, z] + 176*H[0, 1, z] - 208*H[-1, 0, 0, z] - 480*H[-1, 0, 1, z] + 32*H[0, -1, 0, z] - 48*H[0, 0, 0, z] + 80*H[0, 0, 1, z] + 128*H[-1, -1, 0, 0, z] + 768*H[-1, -1, 0, 1, z] - 128*H[-1, 0, -1, 0, z] + 224*H[-1, 0, 0, 0, z] - 256*H[-1, 0, 0, 1, z] + 64*H[-1, 0, 1, 0, z] - 128*H[0, -1, -1, 0, z] - 32*H[0, -1, 0, 0, z] - 320*H[0, -1, 0, 1, z] + 96*H[0, 0, -1, 0, z] - 80*H[0, 0, 0, 0, z] - 32*H[0, 0, 1, 0, z] - 256*zeta[2] + 480*H[-1, z]*zeta[2] - 112*H[0, z]*zeta[2] - 768*H[-1, -1, z]*zeta[2] + 384*H[-1, 0, z]*zeta[2] + 256*H[0, -1, z]*zeta[2] - 16*H[0, 0, z]*zeta[2] + 96*H[0, 1, z]*zeta[2] - 192*zeta[3] + 576*H[-1, z]*zeta[3] - 32*H[0, z]*zeta[3] + 140*zeta[4])/(1 + z) + (z^2*(-120 - 352*H[0, z] + 32*H[-1, 0, z] + 272*H[0, 0, z] + 304*H[0, 1, z] - 208*H[-1, 0, 0, z] - 480*H[-1, 0, 1, z] - 32*H[0, 0, 0, z] + 272*H[0, 0, 1, z] + 128*H[-1, -1, 0, 0, z] + 768*H[-1, -1, 0, 1, z] - 128*H[-1, 0, -1, 0, z] + 224*H[-1, 0, 0, 0, z] - 256*H[-1, 0, 0, 1, z] + 64*H[-1, 0, 1, 0, z] - 128*H[0, -1, -1, 0, z] + 96*H[0, -1, 0, 0, z] - 320*H[0, -1, 0, 1, z] + 224*H[0, 0, -1, 0, z] - 240*H[0, 0, 0, 0, z] - 32*H[0, 0, 1, 0, z] - 192*zeta[2] + 480*H[-1, z]*zeta[2] - 416*H[0, z]*zeta[2] - 768*H[-1, -1, z]*zeta[2] + 384*H[-1, 0, z]*zeta[2] + 256*H[0, -1, z]*zeta[2] + 80*H[0, 0, z]*zeta[2] + 96*H[0, 1, z]*zeta[2] - 528*zeta[3] + 576*H[-1, z]*zeta[3] + 64*H[0, z]*zeta[3] + 140*zeta[4]))/(1 + z)) + 2*CF^2*TF*(-37/27 - (299*H[0, z])/9 + (428*H[1, z])/3 + (488*H[0, 0, z])/3 + 148*H[0, 1, z] + (214*H[1, 0, z])/3 + (14*H[1, 1, z])/3 + 36*H[0, 0, 0, z] + 16*H[0, 0, 1, z] + 104*H[0, 1, 0, z] + 32*H[0, 1, 1, z] - 44*H[1, 0, 0, z] - 24*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - 8*H[1, 1, 1, z] - 32*H[0, 0, 0, 0, z] - 56*H[0, 0, 0, 1, z] + 40*H[0, 0, 1, 0, z] + 24*H[0, 0, 1, 1, z] - 88*H[0, 1, 0, 0, z] - 48*H[0, 1, 0, 1, z] - 32*H[0, 1, 1, 0, z] - 16*H[0, 1, 1, 1, z] - (100*zeta[2])/3 + 40*H[1, z]*zeta[2] - 8*H[0, 0, z]*zeta[2] + 80*H[0, 1, z]*zeta[2] + 144*zeta[3] + 80*H[0, z]*zeta[3] + (-110/3 + (1264*H[1, z])/27 + (112*H[0, 1, z])/9 + (344*H[1, 0, z])/9 + (32*H[1, 1, z])/3 - (64*H[0, 0, 1, z])/3 + (64*H[0, 1, 0, z])/3 + (32*H[0, 1, 1, z])/3 - (176*H[1, 0, 0, z])/3 - 32*H[1, 0, 1, z] - (64*H[1, 1, 0, z])/3 - (32*H[1, 1, 1, z])/3 + (160*H[1, z]*zeta[2])/3 + 32*zeta[3])/z + z^2*(-78 - (4918*H[0, z])/27 - (4486*H[1, z])/27 + (304*H[0, 0, z])/9 + (256*H[0, 1, z])/3 - (560*H[1, 0, z])/9 - (32*H[1, 1, z])/3 + (80*H[0, 0, 0, z])/3 + (32*H[0, 1, 0, z])/3 + (176*H[1, 0, 0, z])/3 + 32*H[1, 0, 1, z] + (64*H[1, 1, 0, z])/3 + (32*H[1, 1, 1, z])/3 - (1312*zeta[2])/9 + (64*H[0, z]*zeta[2])/3 - (160*H[1, z]*zeta[2])/3 + (128*zeta[3])/3) + 246*zeta[4] + z*(3133/27 - (2203*H[0, z])/9 - (70*H[1, z])/3 + (592*H[0, 0, z])/3 + 174*H[0, 1, z] - (142*H[1, 0, z])/3 - (14*H[1, 1, z])/3 + 92*H[0, 0, 0, z] + 40*H[0, 0, 1, z] + 112*H[0, 1, 0, z] + 24*H[0, 1, 1, z] + 44*H[1, 0, 0, z] + 24*H[1, 0, 1, z] + 16*H[1, 1, 0, z] + 8*H[1, 1, 1, z] - 32*H[0, 0, 0, 0, z] - 56*H[0, 0, 0, 1, z] + 40*H[0, 0, 1, 0, z] + 24*H[0, 0, 1, 1, z] - 88*H[0, 1, 0, 0, z] - 48*H[0, 1, 0, 1, z] - 32*H[0, 1, 1, 0, z] - 16*H[0, 1, 1, 1, z] - (722*zeta[2])/3 + 40*H[0, z]*zeta[2] - 40*H[1, z]*zeta[2] - 8*H[0, 0, z]*zeta[2] + 80*H[0, 1, z]*zeta[2] + 176*zeta[3] + 80*H[0, z]*zeta[3] + 246*zeta[4])));

PT["qg"]=2*as*TF*(1 - 2*z + 2*z^2) + as^2*(4*Nf*TF^2*(-20/9 - (4*H[0, z])/3 + z*(16/9 + (8*H[0, z])/3 - (8*H[1, z])/3) + (4*H[1, z])/3 + z^2*(-16/9 - (8*H[0, z])/3 + (8*H[1, z])/3)) + 2*CA*TF*(26/9 - 40/(9*z) - (8*H[0, z])/3 - (22*H[1, z])/3 - 4*H[-1, 0, z] + 4*H[0, 0, z] - 8*H[0, 1, z] + 8*H[1, 0, z] + 4*H[1, 1, z] + z^2*(356/9 - (8*H[0, z])/3 - (20*H[1, z])/3 - 8*H[-1, 0, z] - 16*H[0, 1, z] + 16*H[1, 0, z] + 8*H[1, 1, z]) + z*(-190/9 - (68*H[0, z])/3 + (20*H[1, z])/3 - 8*H[-1, 0, z] + 24*H[0, 0, z] + 16*H[0, 1, z] - 16*H[1, 0, z] - 8*H[1, 1, z] - 8*zeta[2])) + 2*CF*TF*(-12 - 5*H[0, z] + 6*H[1, z] - 2*H[0, 0, z] + 4*H[0, 1, z] - 12*H[1, 0, z] - 4*H[1, 1, z] + z^2*(-20 + 4*H[0, z] + 4*H[1, z] - 8*H[0, 0, z] + 8*H[0, 1, z] - 24*H[1, 0, z] - 8*H[1, 1, z] - 8*zeta[2]) - 4*zeta[2] + z*(23 + 4*H[0, z] - 4*H[1, z] + 4*H[0, 0, z] - 8*H[0, 1, z] + 24*H[1, 0, z] + 8*H[1, 1, z] + 8*zeta[2]))) + as^3*(8*Nf^2*TF^3*(-4/9 + (20*H[0, z])/9 - (20*H[1, z])/9 + (4*H[0, 0, z])/3 - (4*H[0, 1, z])/3 - (4*H[1, 0, z])/3 + (4*H[1, 1, z])/3 + z*(8/3 - (16*H[0, z])/9 + (16*H[1, z])/9 - (8*H[0, 0, z])/3 + (8*H[0, 1, z])/3 + (8*H[1, 0, z])/3 - (8*H[1, 1, z])/3 - (8*zeta[2])/3) + (4*zeta[2])/3 + z^2*(-8/3 + (16*H[0, z])/9 - (16*H[1, z])/9 + (8*H[0, 0, z])/3 - (8*H[0, 1, z])/3 - (8*H[1, 0, z])/3 + (8*H[1, 1, z])/3 + (8*zeta[2])/3)) + 4*CA*Nf*TF^2*(-7/9 + (22*H[0, z])/27 + (296*H[1, z])/27 - 8*H[-1, 0, z] - (148*H[0, 0, z])/9 + (178*H[0, 1, z])/9 + (8*H[1, 0, z])/9 - (160*H[1, 1, z])/9 + (32*H[-1, -1, 0, z])/3 + (16*H[-1, 0, 0, z])/3 - (16*H[-1, 0, 1, z])/3 - (32*H[0, -1, 0, z])/3 - (32*H[0, 0, 0, z])/3 + (52*H[0, 0, 1, z])/3 + 4*H[0, 1, 0, z] - 16*H[0, 1, 1, z] - (76*H[1, 0, 0, z])/3 - (8*H[1, 0, 1, z])/3 - (8*H[1, 1, 0, z])/3 + (20*H[1, 1, 1, z])/3 + (34*zeta[2])/3 + (32*H[-1, z]*zeta[2])/3 - 4*H[0, z]*zeta[2] - (16*H[1, z]*zeta[2])/3 + (-22/9 - (128*H[0, z])/27 - (160*H[1, z])/27 + (16*H[-1, 0, z])/9 - (32*H[0, 0, z])/9 + (16*H[1, 0, z])/3 + (16*H[1, 1, z])/9 + (16*zeta[2])/9)/z + z^2*(458/9 - (1106*H[0, z])/27 + (1316*H[1, z])/27 + (256*H[-1, 0, z])/9 - (268*H[0, 0, z])/9 + (316*H[0, 1, z])/9 - (332*H[1, 0, z])/9 - (100*H[1, 1, z])/3 + (64*H[-1, -1, 0, z])/3 + (32*H[-1, 0, 0, z])/3 - (32*H[-1, 0, 1, z])/3 - (32*H[0, -1, 0, z])/3 + (88*H[0, 0, 1, z])/3 - 8*H[0, 1, 0, z] - (112*H[0, 1, 1, z])/3 - (152*H[1, 0, 0, z])/3 - (16*H[1, 0, 1, z])/3 - (16*H[1, 1, 0, z])/3 + (40*H[1, 1, 1, z])/3 + (4*zeta[2])/9 + (64*H[-1, z]*zeta[2])/3 - (8*H[0, z]*zeta[2])/3 - (32*H[1, z]*zeta[2])/3 - (136*zeta[3])/3) - 20*zeta[3] + z*(-608/9 + (376*H[0, z])/27 - (616*H[1, z])/27 + (16*H[-1, 0, z])/3 - (208*H[0, 0, z])/9 - (680*H[0, 1, z])/9 + (248*H[1, 0, z])/9 + (272*H[1, 1, z])/9 + (64*H[-1, -1, 0, z])/3 + (32*H[-1, 0, 0, z])/3 - (32*H[-1, 0, 1, z])/3 + (64*H[0, -1, 0, z])/3 - (320*H[0, 0, 0, z])/3 - 8*H[0, 0, 1, z] + 40*H[0, 1, 0, z] + 48*H[0, 1, 1, z] + (152*H[1, 0, 0, z])/3 + (16*H[1, 0, 1, z])/3 + (16*H[1, 1, 0, z])/3 - (40*H[1, 1, 1, z])/3 + (136*zeta[2])/3 + (64*H[-1, z]*zeta[2])/3 + (8*H[0, z]*zeta[2])/3 + (32*H[1, z]*zeta[2])/3 + (176*zeta[3])/3)) + 4*CF*Nf*TF^2*(-4847/108 + (842*H[0, z])/27 - (404*H[1, z])/27 + 24*H[-1, 0, z] + (451*H[0, 0, z])/9 - (208*H[0, 1, z])/9 + 32*H[1, 0, z] + (172*H[1, 1, z])/9 + 16*H[0, -1, 0, z] - (16*H[0, 0, 0, z])/3 - (32*H[0, 0, 1, z])/3 + (40*H[0, 1, 0, z])/3 + (32*H[0, 1, 1, z])/3 + 16*H[1, 0, 0, z] - (20*H[1, 0, 1, z])/3 - (28*H[1, 1, 0, z])/3 - (20*H[1, 1, 1, z])/3 - 16*H[0, 0, 0, 0, z] + (100/27 + (256*H[0, z])/27 - (32*H[-1, 0, z])/9 + (64*H[0, 0, z])/9 - (32*zeta[2])/9)/z + (184*zeta[2])/9 + (16*H[0, z]*zeta[2])/3 - 4*H[1, z]*zeta[2] + z*(-2375/54 - (2011*H[0, z])/27 + (280*H[1, z])/27 + (478*H[0, 0, z])/9 + (188*H[0, 1, z])/9 - (124*H[1, 0, z])/3 - (188*H[1, 1, z])/9 - 32*H[0, -1, 0, z] + (56*H[0, 0, 0, z])/3 + (64*H[0, 0, 1, z])/3 - (80*H[0, 1, 0, z])/3 - (64*H[0, 1, 1, z])/3 - 32*H[1, 0, 0, z] + (40*H[1, 0, 1, z])/3 + (56*H[1, 1, 0, z])/3 + (40*H[1, 1, 1, z])/3 + 32*H[0, 0, 0, 0, z] - (92*zeta[2])/9 - (128*H[0, z]*zeta[2])/3 + 8*H[1, z]*zeta[2] - (304*zeta[3])/3) + (152*zeta[3])/3 + z^2*(2033/27 - (2240*H[0, z])/27 - (124*H[1, z])/27 - (248*H[-1, 0, z])/9 + (700*H[0, 0, z])/9 - (44*H[0, 1, z])/3 + (116*H[1, 0, z])/3 + (164*H[1, 1, z])/9 + (32*H[0, -1, 0, z])/3 + 16*H[0, 0, 0, z] - (88*H[0, 0, 1, z])/3 + (88*H[0, 1, 0, z])/3 + 24*H[0, 1, 1, z] + 32*H[1, 0, 0, z] - (40*H[1, 0, 1, z])/3 - (56*H[1, 1, 0, z])/3 - (40*H[1, 1, 1, z])/3 + (44*zeta[2])/3 + 8*H[0, z]*zeta[2] - 8*H[1, z]*zeta[2] + 80*zeta[3])) + 2*CF^2*TF*(-227/8 + 46*H[0, z] + 90*H[1, z] - 248*H[-1, 0, z] + (107*H[0, 0, z])/2 - H[0, 1, z] + 147*H[1, 0, z] + 17*H[1, 1, z] + 128*H[-1, -1, 0, z] + 32*H[-1, 0, 0, z] - 120*H[0, -1, 0, z] + 18*H[0, 0, 0, z] - 14*H[0, 0, 1, z] + 92*H[0, 1, 0, z] + 52*H[0, 1, 1, z] - 144*H[1, 0, 0, z] - 62*H[1, 0, 1, z] - 90*H[1, 1, 0, z] - 38*H[1, 1, 1, z] - 96*H[-1, -1, 0, 0, z] - 48*H[-1, 0, -1, 0, z] + 88*H[-1, 0, 0, 0, z] + 64*H[0, -1, -1, 0, z] + 16*H[0, -1, 0, 0, z] - 48*H[0, 0, -1, 0, z] + 8*H[0, 0, 0, 0, z] + 4*H[0, 0, 0, 1, z] + 48*H[0, 0, 1, 0, z] + 32*H[0, 0, 1, 1, z] - 88*H[0, 1, 0, 0, z] - 52*H[0, 1, 0, 1, z] - 60*H[0, 1, 1, 0, z] - 28*H[0, 1, 1, 1, z] - 48*H[1, 0, -1, 0, z] + 168*H[1, 0, 0, 0, z] + 40*H[1, 0, 0, 1, z] + 152*H[1, 0, 1, 0, z] + 32*H[1, 0, 1, 1, z] + 8*H[1, 1, 0, 0, z] + 40*H[1, 1, 0, 1, z] + 24*H[1, 1, 1, 0, z] + 16*H[1, 1, 1, 1, z] + 53*zeta[2] + 64*H[-1, z]*zeta[2] + 6*H[0, z]*zeta[2] + 54*H[1, z]*zeta[2] - 48*H[-1, 0, z]*zeta[2] + 32*H[0, -1, z]*zeta[2] - 20*H[0, 0, z]*zeta[2] + 52*H[0, 1, z]*zeta[2] - 56*H[1, 0, z]*zeta[2] - 8*H[1, 1, z]*zeta[2] + 78*zeta[3] + 20*H[0, z]*zeta[3] + 248*H[1, z]*zeta[3] + z*(-1967/4 - (1143*H[0, z])/2 - 240*H[1, z] - 120*H[-1, 0, z] - 21*H[0, 0, z] + 58*H[0, 1, z] - 280*H[1, 0, z] - 16*H[1, 1, z] + 160*H[-1, -1, 0, z] + 160*H[-1, 0, 0, z] + 32*H[0, -1, 0, z] - 292*H[0, 0, 0, z] - 72*H[0, 0, 1, z] - 64*H[0, 1, 0, z] - 40*H[0, 1, 1, z] + 176*H[1, 0, 0, z] + 32*H[1, 0, 1, z] + 96*H[1, 1, 0, z] + 32*H[1, 1, 1, z] - 192*H[-1, -1, 0, 0, z] - 96*H[-1, 0, -1, 0, z] + 176*H[-1, 0, 0, 0, z] + 64*H[0, -1, -1, 0, z] + 64*H[0, -1, 0, 0, z] + 32*H[0, 0, -1, 0, z] - 128*H[0, 0, 0, 0, z] - 8*H[0, 0, 0, 1, z] - 96*H[0, 0, 1, 0, z] - 64*H[0, 0, 1, 1, z] + 144*H[0, 1, 0, 0, z] + 104*H[0, 1, 0, 1, z] + 120*H[0, 1, 1, 0, z] + 56*H[0, 1, 1, 1, z] + 96*H[1, 0, -1, 0, z] - 336*H[1, 0, 0, 0, z] - 80*H[1, 0, 0, 1, z] - 304*H[1, 0, 1, 0, z] - 64*H[1, 0, 1, 1, z] - 16*H[1, 1, 0, 0, z] - 80*H[1, 1, 0, 1, z] - 48*H[1, 1, 1, 0, z] - 32*H[1, 1, 1, 1, z] - 282*zeta[2] + 80*H[-1, z]*zeta[2] + 136*H[0, z]*zeta[2] - 32*H[1, z]*zeta[2] - 96*H[-1, 0, z]*zeta[2] + 32*H[0, -1, z]*zeta[2] + 72*H[0, 0, z]*zeta[2] - 72*H[0, 1, z]*zeta[2] + 112*H[1, 0, z]*zeta[2] + 16*H[1, 1, z]*zeta[2] - 408*zeta[3] - 152*H[0, z]*zeta[3] - 496*H[1, z]*zeta[3] - 476*zeta[4]) + 70*zeta[4] + z^2*(1069/2 + 55*H[0, z] + 159*H[1, z] + 112*H[-1, 0, z] - 38*H[0, 0, z] - 162*H[0, 1, z] + 234*H[1, 0, z] - 2*H[1, 1, z] + 32*H[-1, -1, 0, z] + 128*H[-1, 0, 0, z] - 128*H[0, -1, 0, z] - 96*H[0, 0, 0, z] + 8*H[0, 0, 1, z] - 56*H[0, 1, 0, z] + 8*H[0, 1, 1, z] - 80*H[1, 0, 0, z] - 24*H[1, 0, 1, z] - 72*H[1, 1, 0, z] - 24*H[1, 1, 1, z] - 192*H[-1, -1, 0, 0, z] - 96*H[-1, 0, -1, 0, z] + 176*H[-1, 0, 0, 0, z] + 128*H[0, -1, -1, 0, z] + 128*H[0, -1, 0, 0, z] - 128*H[0, 0, -1, 0, z] + 64*H[0, 0, 0, 0, z] + 16*H[0, 0, 0, 1, z] + 176*H[0, 0, 1, 0, z] + 96*H[0, 0, 1, 1, z] - 208*H[0, 1, 0, 0, z] - 112*H[0, 1, 0, 1, z] - 144*H[0, 1, 1, 0, z] - 64*H[0, 1, 1, 1, z] - 96*H[1, 0, -1, 0, z] + 336*H[1, 0, 0, 0, z] + 80*H[1, 0, 0, 1, z] + 304*H[1, 0, 1, 0, z] + 64*H[1, 0, 1, 1, z] + 16*H[1, 1, 0, 0, z] + 80*H[1, 1, 0, 1, z] + 48*H[1, 1, 1, 0, z] + 32*H[1, 1, 1, 1, z] + 282*zeta[2] + 16*H[-1, z]*zeta[2] - 88*H[0, z]*zeta[2] - 40*H[1, z]*zeta[2] - 96*H[-1, 0, z]*zeta[2] + 64*H[0, -1, z]*zeta[2] - 80*H[0, 0, z]*zeta[2] + 112*H[0, 1, z]*zeta[2] - 112*H[1, 0, z]*zeta[2] - 16*H[1, 1, z]*zeta[2] - 320*zeta[3] + 80*H[0, z]*zeta[3] + 496*H[1, z]*zeta[3] + 88*zeta[4])) + 2*CA^2*TF*(2057/18 - (1498*H[0, z])/27 - (1970*H[1, z])/27 - (76*H[-1, 0, z])/3 - (299*H[0, 0, z])/9 - (631*H[0, 1, z])/9 - (281*H[1, 0, z])/9 + (67*H[1, 1, z])/9 + (160*H[-1, -1, 0, z])/3 - (436*H[-1, 0, 0, z])/3 - (176*H[-1, 0, 1, z])/3 + (92*H[0, -1, 0, z])/3 + (32*H[0, 0, 0, z])/3 + (32*H[0, 0, 1, z])/3 - 50*H[0, 1, 0, z] + 64*H[0, 1, 1, z] + (364*H[1, 0, 0, z])/3 + (80*H[1, 0, 1, z])/3 + (80*H[1, 1, 0, z])/3 - (98*H[1, 1, 1, z])/3 - 48*H[-1, -1, -1, 0, z] + 32*H[-1, -1, 0, 0, z] + 80*H[-1, -1, 0, 1, z] + 56*H[-1, 0, -1, 0, z] + 4*H[-1, 0, 0, 0, z] - 32*H[-1, 0, 1, 0, z] - 16*H[-1, 0, 1, 1, z] + 8*H[0, -1, -1, 0, z] - 52*H[0, -1, 0, 0, z] - 32*H[0, -1, 0, 1, z] - 28*H[0, 0, -1, 0, z] + 32*H[0, 0, 0, 0, z] - 50*H[0, 0, 0, 1, z] + 32*H[0, 0, 1, 0, z] + 88*H[0, 0, 1, 1, z] + 46*H[0, 1, 0, 0, z] - 40*H[0, 1, 1, 1, z] - 8*H[1, 0, -1, 0, z] - 60*H[1, 0, 0, 0, z] - 64*H[1, 0, 0, 1, z] - 16*H[1, 0, 1, 1, z] - 80*H[1, 1, 0, 0, z] - 16*H[1, 1, 0, 1, z] - 16*H[1, 1, 1, 0, z] + 16*H[1, 1, 1, 1, z] - (67*zeta[2])/3 + (256*H[-1, z]*zeta[2])/3 + 4*H[0, z]*zeta[2] + (220*H[1, z]*zeta[2])/3 - 104*H[-1, -1, z]*zeta[2] + 56*H[-1, 0, z]*zeta[2] + 36*H[0, -1, z]*zeta[2] - 14*H[0, 0, z]*zeta[2] + 84*H[0, 1, z]*zeta[2] + 24*H[1, 0, z]*zeta[2] - 8*H[1, 1, z]*zeta[2] + (1046/81 + 20*H[0, z] + (376*H[1, z])/27 - (16*H[-1, 0, z])/3 - (64*H[0, 0, z])/9 + (56*H[0, 1, z])/9 - (4*H[1, 0, z])/9 - (64*H[1, 1, z])/9 - (32*H[-1, -1, 0, z])/3 + (64*H[-1, 0, 0, z])/3 - (32*H[-1, 0, 1, z])/3 + (32*H[0, -1, 0, z])/3 - (64*H[0, 0, 0, z])/3 - (32*H[0, 0, 1, z])/3 + (32*H[0, 1, 0, z])/3 + (16*H[0, 1, 1, z])/3 + (112*H[1, 0, 0, z])/3 + 16*H[1, 0, 1, z] + 16*H[1, 1, 0, z] + (16*H[1, 1, 1, z])/3 + (272*zeta[2])/9 + (16*H[-1, z]*zeta[2])/3 + (32*H[0, z]*zeta[2])/3 - (32*H[1, z]*zeta[2])/3)/z - 98*zeta[3] + 68*H[-1, z]*zeta[3] + 8*H[0, z]*zeta[3] + 124*H[1, z]*zeta[3] + (85*zeta[4])/2 + z*(-336 - (2416*H[0, z])/27 - (4208*H[1, z])/27 - (128*H[-1, 0, z])/3 - (1754*H[0, 0, z])/9 + (2414*H[0, 1, z])/9 + (46*H[1, 0, z])/9 - (350*H[1, 1, z])/9 + (56*H[-1, -1, 0, z])/3 - (260*H[-1, 0, 0, z])/3 - (352*H[-1, 0, 1, z])/3 - (172*H[0, -1, 0, z])/3 + (1340*H[0, 0, 0, z])/3 + 146*H[0, 0, 1, z] - 156*H[0, 1, 0, z] - 200*H[0, 1, 1, z] + (94*H[1, 0, 0, z])/3 + (152*H[1, 0, 1, z])/3 + (152*H[1, 1, 0, z])/3 + (172*H[1, 1, 1, z])/3 - 96*H[-1, -1, -1, 0, z] + 64*H[-1, -1, 0, 0, z] + 160*H[-1, -1, 0, 1, z] + 112*H[-1, 0, -1, 0, z] + 8*H[-1, 0, 0, 0, z] - 64*H[-1, 0, 1, 0, z] - 32*H[-1, 0, 1, 1, z] - 176*H[0, -1, -1, 0, z] + 216*H[0, -1, 0, 0, z] + 248*H[0, 0, -1, 0, z] - 632*H[0, 0, 0, 0, z] - 388*H[0, 0, 0, 1, z] - 48*H[0, 0, 1, 0, z] - 96*H[0, 0, 1, 1, z] + 204*H[0, 1, 0, 0, z] + 144*H[0, 1, 0, 1, z] + 144*H[0, 1, 1, 0, z] + 128*H[0, 1, 1, 1, z] + 16*H[1, 0, -1, 0, z] + 120*H[1, 0, 0, 0, z] + 128*H[1, 0, 0, 1, z] + 32*H[1, 0, 1, 1, z] + 160*H[1, 1, 0, 0, z] + 32*H[1, 1, 0, 1, z] + 32*H[1, 1, 1, 0, z] - 32*H[1, 1, 1, 1, z] + (286*zeta[2])/3 + (380*H[-1, z]*zeta[2])/3 + (22*H[0, z]*zeta[2])/3 - (332*H[1, z]*zeta[2])/3 - 208*H[-1, -1, z]*zeta[2] + 112*H[-1, 0, z]*zeta[2] - 88*H[0, -1, z]*zeta[2] + 316*H[0, 0, z]*zeta[2] - 216*H[0, 1, z]*zeta[2] - 48*H[1, 0, z]*zeta[2] + 16*H[1, 1, z]*zeta[2] - (1208*zeta[3])/3 + 136*H[-1, z]*zeta[3] + 480*H[0, z]*zeta[3] - 248*H[1, z]*zeta[3] + 63*zeta[4]) + z^2*(53753/162 + (2522*H[0, z])/9 + (3724*H[1, z])/27 - 124*H[-1, 0, z] - (3604*H[0, 0, z])/9 - (1450*H[0, 1, z])/3 + (352*H[1, 0, z])/3 + (326*H[1, 1, z])/3 - 104*H[-1, -1, 0, z] + (152*H[-1, 0, 0, z])/3 - 40*H[-1, 0, 1, z] + (416*H[0, -1, 0, z])/3 - 96*H[0, 0, 0, z] + 60*H[0, 0, 1, z] + 36*H[0, 1, 0, z] + (320*H[0, 1, 1, z])/3 - (152*H[1, 0, 0, z])/3 - (236*H[1, 0, 1, z])/3 - (236*H[1, 1, 0, z])/3 - (200*H[1, 1, 1, z])/3 - 96*H[-1, -1, -1, 0, z] + 64*H[-1, -1, 0, 0, z] + 160*H[-1, -1, 0, 1, z] + 112*H[-1, 0, -1, 0, z] + 8*H[-1, 0, 0, 0, z] - 64*H[-1, 0, 1, 0, z] - 32*H[-1, 0, 1, 1, z] - 32*H[0, -1, -1, 0, z] - 16*H[0, -1, 0, 0, z] - 64*H[0, -1, 0, 1, z] + 48*H[0, 0, 0, 1, z] + 80*H[0, 0, 1, 0, z] + 160*H[0, 0, 1, 1, z] - 16*H[0, 1, 0, 0, z] - 48*H[0, 1, 0, 1, z] - 48*H[0, 1, 1, 0, z] - 96*H[0, 1, 1, 1, z] - 16*H[1, 0, -1, 0, z] - 120*H[1, 0, 0, 0, z] - 128*H[1, 0, 0, 1, z] - 32*H[1, 0, 1, 1, z] - 160*H[1, 1, 0, 0, z] - 32*H[1, 1, 0, 1, z] - 32*H[1, 1, 1, 0, z] + 32*H[1, 1, 1, 1, z] - (290*zeta[2])/3 - 12*H[-1, z]*zeta[2] + (148*H[0, z]*zeta[2])/3 + (232*H[1, z]*zeta[2])/3 - 208*H[-1, -1, z]*zeta[2] + 112*H[-1, 0, z]*zeta[2] + 48*H[0, -1, z]*zeta[2] - 48*H[0, 0, z]*zeta[2] + 192*H[0, 1, z]*zeta[2] + 48*H[1, 0, z]*zeta[2] - 16*H[1, 1, z]*zeta[2] + (164*zeta[3])/3 + 136*H[-1, z]*zeta[3] + 248*H[1, z]*zeta[3] + 176*zeta[4])) + 2*CA*CF*TF*(17597/72 - (1211*H[0, z])/27 + (1394*H[1, z])/27 + 336*H[-1, 0, z] - (1007*H[0, 0, z])/18 + (1102*H[0, 1, z])/9 - 106*H[1, 0, z] - (244*H[1, 1, z])/9 - 144*H[-1, -1, 0, z] + 8*H[-1, 0, 0, z] - 24*H[-1, 0, 1, z] + 168*H[0, -1, 0, z] - (74*H[0, 0, 0, z])/3 + (194*H[0, 0, 1, z])/3 + (14*H[0, 1, 0, z])/3 - (296*H[0, 1, 1, z])/3 - 8*H[1, 0, 0, z] + (134*H[1, 0, 1, z])/3 + (226*H[1, 1, 0, z])/3 + (212*H[1, 1, 1, z])/3 + 48*H[-1, -1, -1, 0, z] + 32*H[-1, -1, 0, 0, z] - 16*H[-1, -1, 0, 1, z] - 40*H[-1, 0, -1, 0, z] - 12*H[-1, 0, 0, 0, z] + 48*H[-1, 0, 1, 0, z] + 16*H[-1, 0, 1, 1, z] - 64*H[0, -1, -1, 0, z] + 72*H[0, 0, -1, 0, z] - 16*H[0, 0, 0, 0, z] + 32*H[0, 0, 0, 1, z] - 80*H[0, 0, 1, 0, z] - 88*H[0, 0, 1, 1, z] + 68*H[0, 1, 0, 0, z] + 84*H[0, 1, 0, 1, z] + 92*H[0, 1, 1, 0, z] + 68*H[0, 1, 1, 1, z] + 40*H[1, 0, -1, 0, z] - 28*H[1, 0, 0, 0, z] + 56*H[1, 0, 0, 1, z] - 120*H[1, 0, 1, 0, z] - 16*H[1, 0, 1, 1, z] + 104*H[1, 1, 0, 0, z] - 24*H[1, 1, 0, 1, z] - 8*H[1, 1, 1, 0, z] - 32*H[1, 1, 1, 1, z] - (250*zeta[2])/9 - 48*H[-1, z]*zeta[2] + (2*H[0, z]*zeta[2])/3 - 94*H[1, z]*zeta[2] + 40*H[-1, -1, z]*zeta[2] - 32*H[0, -1, z]*zeta[2] + 16*H[0, 0, z]*zeta[2] - 100*H[0, 1, z]*zeta[2] + 40*H[1, 0, z]*zeta[2] + 16*H[1, 1, z]*zeta[2] + (670*zeta[3])/3 - 20*H[-1, z]*zeta[3] - 28*H[0, z]*zeta[3] - 396*H[1, z]*zeta[3] + (-110/3 - (40*H[1, z])/27 + (152*H[1, 0, z])/3 + (152*H[1, 1, z])/9 - 48*H[1, 0, 0, z] - 16*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - (16*H[1, 1, 1, z])/3 + 16*H[1, z]*zeta[2] + 32*zeta[3])/z + z^2*(-1546/3 - (8959*H[0, z])/27 - (9985*H[1, z])/27 - 8*H[-1, 0, z] + (1222*H[0, 0, z])/9 + (1588*H[0, 1, z])/3 - (1642*H[1, 0, z])/3 - (952*H[1, 1, z])/9 - 32*H[-1, -1, 0, z] - 72*H[-1, 0, 0, z] - 32*H[-1, 0, 1, z] + 80*H[0, -1, 0, z] + (320*H[0, 0, 0, z])/3 - (20*H[0, 0, 1, z])/3 + (140*H[0, 1, 0, z])/3 - 96*H[0, 1, 1, z] + 184*H[1, 0, 0, z] + (364*H[1, 0, 1, z])/3 + (524*H[1, 1, 0, z])/3 + (272*H[1, 1, 1, z])/3 + 96*H[-1, -1, -1, 0, z] + 64*H[-1, -1, 0, 0, z] - 32*H[-1, -1, 0, 1, z] - 80*H[-1, 0, -1, 0, z] - 24*H[-1, 0, 0, 0, z] + 96*H[-1, 0, 1, 0, z] + 32*H[-1, 0, 1, 1, z] - 128*H[0, -1, -1, 0, z] - 64*H[0, -1, 0, 0, z] + 192*H[0, 0, -1, 0, z] + 64*H[0, 0, 0, 1, z] - 160*H[0, 0, 1, 0, z] - 192*H[0, 0, 1, 1, z] + 336*H[0, 1, 0, 0, z] + 224*H[0, 1, 0, 1, z] + 256*H[0, 1, 1, 0, z] + 160*H[0, 1, 1, 1, z] + 80*H[1, 0, -1, 0, z] - 56*H[1, 0, 0, 0, z] + 112*H[1, 0, 0, 1, z] - 240*H[1, 0, 1, 0, z] - 32*H[1, 0, 1, 1, z] + 208*H[1, 1, 0, 0, z] - 48*H[1, 1, 0, 1, z] - 16*H[1, 1, 1, 0, z] - 64*H[1, 1, 1, 1, z] - (1288*zeta[2])/3 + 16*H[-1, z]*zeta[2] + 84*H[0, z]*zeta[2] - 60*H[1, z]*zeta[2] + 80*H[-1, -1, z]*zeta[2] - 64*H[0, -1, z]*zeta[2] + 128*H[0, 0, z]*zeta[2] - 256*H[0, 1, z]*zeta[2] + 80*H[1, 0, z]*zeta[2] + 32*H[1, 1, z]*zeta[2] + 244*zeta[3] - 40*H[-1, z]*zeta[3] - 80*H[0, z]*zeta[3] - 792*H[1, z]*zeta[3] - 160*zeta[4]) - 11*zeta[4] + z*(2659/12 + (30203*H[0, z])/54 + (9830*H[1, z])/27 + 272*H[-1, 0, z] - (3127*H[0, 0, z])/9 - (1886*H[0, 1, z])/9 + (1018*H[1, 0, z])/3 + (434*H[1, 1, z])/9 - 224*H[-1, -1, 0, z] - 40*H[-1, 0, 0, z] - 32*H[-1, 0, 1, z] + 8*H[0, -1, 0, z] + (916*H[0, 0, 0, z])/3 + (128*H[0, 0, 1, z])/3 + (1016*H[0, 1, 0, z])/3 + (676*H[0, 1, 1, z])/3 - 252*H[1, 0, 0, z] - (304*H[1, 0, 1, z])/3 - (512*H[1, 1, 0, z])/3 - (268*H[1, 1, 1, z])/3 + 96*H[-1, -1, -1, 0, z] + 64*H[-1, -1, 0, 0, z] - 32*H[-1, -1, 0, 1, z] - 80*H[-1, 0, -1, 0, z] - 24*H[-1, 0, 0, 0, z] + 96*H[-1, 0, 1, 0, z] + 32*H[-1, 0, 1, 1, z] - 32*H[0, -1, -1, 0, z] - 48*H[0, -1, 0, 0, z] + 16*H[0, 0, -1, 0, z] - 32*H[0, 0, 0, 0, z] + 48*H[0, 0, 0, 1, z] - 80*H[0, 0, 1, 0, z] + 96*H[0, 0, 1, 1, z] - 520*H[0, 1, 0, 0, z] - 312*H[0, 1, 0, 1, z] - 328*H[0, 1, 1, 0, z] - 184*H[0, 1, 1, 1, z] - 80*H[1, 0, -1, 0, z] + 56*H[1, 0, 0, 0, z] - 112*H[1, 0, 0, 1, z] + 240*H[1, 0, 1, 0, z] + 32*H[1, 0, 1, 1, z] - 208*H[1, 1, 0, 0, z] + 48*H[1, 1, 0, 1, z] + 16*H[1, 1, 1, 0, z] + 64*H[1, 1, 1, 1, z] + (2798*zeta[2])/9 - 80*H[-1, z]*zeta[2] - (352*H[0, z]*zeta[2])/3 + 136*H[1, z]*zeta[2] + 80*H[-1, -1, z]*zeta[2] - 16*H[0, -1, z]*zeta[2] - 128*H[0, 0, z]*zeta[2] + 296*H[0, 1, z]*zeta[2] - 80*H[1, 0, z]*zeta[2] - 32*H[1, 1, z]*zeta[2] + (2452*zeta[3])/3 - 40*H[-1, z]*zeta[3] + 8*H[0, z]*zeta[3] + 792*H[1, z]*zeta[3] + 658*zeta[4])));

PT["qpq"]=2*as^2*CF*TF*(-16 - 40/(9*z) + z^2*(112/9 - (16*H[0, z])/3) - 10*H[0, z] + 4*H[0, 0, z] + z*(8 - 18*H[0, z] + 4*H[0, 0, z])) + as^3*(4*CF*Nf*TF^2*(-172/27 + (368*H[0, z])/27 - (64*H[1, z])/3 + (32*H[0, 0, z])/9 - (148*H[0, 1, z])/9 + 4*H[1, 0, z] + (4*H[1, 1, z])/3 + (-16/27 - (160*H[1, z])/27 + (16*H[1, 0, z])/3 + (16*H[1, 1, z])/9)/z - (16*H[0, 0, 0, z])/3 + (8*H[0, 0, 1, z])/3 + 8*H[0, 1, 0, z] + (8*H[0, 1, 1, z])/3 + (148*zeta[2])/9 - (8*H[0, z]*zeta[2])/3 + z^2*(376/27 - 8*H[0, z] + (376*H[1, z])/27 + (16*H[0, 0, z])/3 - (16*H[0, 1, z])/3 - (16*H[1, 0, z])/3 - (16*H[1, 1, z])/9 + (16*zeta[2])/3) + (32*zeta[3])/3 + z*(-188/27 + (152*H[0, z])/27 + (40*H[1, z])/3 + (104*H[0, 0, z])/9 - (220*H[0, 1, z])/9 - 4*H[1, 0, z] - (4*H[1, 1, z])/3 - (16*H[0, 0, 0, z])/3 + (8*H[0, 0, 1, z])/3 + 8*H[0, 1, 0, z] + (8*H[0, 1, 1, z])/3 + (220*zeta[2])/9 - (8*H[0, z]*zeta[2])/3 + (32*zeta[3])/3)) + 2*CA*CF*TF*(410/3 - (1190*H[0, z])/27 - (1298*H[1, z])/9 + (344*H[-1, 0, z])/3 - (1220*H[0, 0, z])/9 - (770*H[0, 1, z])/9 + (2*H[1, 0, z])/3 - 6*H[1, 1, z] + 8*H[-1, -1, 0, z] - 28*H[-1, 0, 0, z] - 16*H[-1, 0, 1, z] + 60*H[0, -1, 0, z] - (56*H[0, 0, 0, z])/3 + (118*H[0, 0, 1, z])/3 - 32*H[0, 1, 0, z] - (68*H[0, 1, 1, z])/3 + 30*H[1, 0, 0, z] + 24*H[1, 0, 1, z] + 16*H[1, 1, 0, z] + 8*H[1, 1, 1, z] + 16*H[0, -1, -1, 0, z] - 40*H[0, -1, 0, 0, z] - 24*H[0, 0, -1, 0, z] + 32*H[0, 0, 0, 0, z] + 4*H[0, 0, 0, 1, z] - 72*H[0, 0, 1, 0, z] - 24*H[0, 0, 1, 1, z] + 68*H[0, 1, 0, 0, z] + 48*H[0, 1, 0, 1, z] + 32*H[0, 1, 1, 0, z] + 16*H[0, 1, 1, 1, z] + (1106*zeta[2])/9 + 20*H[-1, z]*zeta[2] + (98*H[0, z]*zeta[2])/3 - 36*H[1, z]*zeta[2] + 8*H[0, -1, z]*zeta[2] - 4*H[0, 0, z]*zeta[2] - 72*H[0, 1, z]*zeta[2] + (1004/81 + (620*H[0, z])/27 - (928*H[1, z])/27 - (64*H[-1, 0, z])/9 - (32*H[0, 0, z])/9 - (56*H[0, 1, z])/9 + 12*H[1, 0, z] - (8*H[1, 1, z])/9 - (32*H[-1, -1, 0, z])/3 + (64*H[-1, 0, 0, z])/3 - (32*H[-1, 0, 1, z])/3 + (32*H[0, -1, 0, z])/3 - (64*H[0, 0, 0, z])/3 + (32*H[0, 0, 1, z])/3 - (32*H[0, 1, 0, z])/3 - (16*H[0, 1, 1, z])/3 + 48*H[1, 0, 0, z] + 32*H[1, 0, 1, z] + (64*H[1, 1, 0, z])/3 + (32*H[1, 1, 1, z])/3 + (256*zeta[2])/9 + (16*H[-1, z]*zeta[2])/3 + (32*H[0, z]*zeta[2])/3 - 48*H[1, z]*zeta[2])/z + (148*zeta[3])/3 - 80*H[0, z]*zeta[3] + z^2*(3748/81 + (4586*H[0, z])/27 + (3934*H[1, z])/27 - (496*H[-1, 0, z])/9 - (1156*H[0, 0, z])/9 - (1016*H[0, 1, z])/9 - 36*H[1, 0, z] + (8*H[1, 1, z])/9 - (32*H[-1, -1, 0, z])/3 + (64*H[-1, 0, 0, z])/3 - (32*H[-1, 0, 1, z])/3 + (128*H[0, -1, 0, z])/3 + (112*H[0, 0, 1, z])/3 + (112*H[0, 1, 0, z])/3 + (16*H[0, 1, 1, z])/3 - 48*H[1, 0, 0, z] - 32*H[1, 0, 1, z] - (64*H[1, 1, 0, z])/3 - (32*H[1, 1, 1, z])/3 + (320*zeta[2])/9 + (16*H[-1, z]*zeta[2])/3 + (16*H[0, z]*zeta[2])/3 + 48*H[1, z]*zeta[2] + (128*zeta[3])/3) + z*(-586/3 + (11770*H[0, z])/27 + (296*H[1, z])/9 + (200*H[-1, 0, z])/3 - (5234*H[0, 0, z])/9 - (1760*H[0, 1, z])/9 + (70*H[1, 0, z])/3 + 6*H[1, 1, z] + 8*H[-1, -1, 0, z] - 28*H[-1, 0, 0, z] - 16*H[-1, 0, 1, z] - 116*H[0, -1, 0, z] + (1144*H[0, 0, 0, z])/3 + (190*H[0, 0, 1, z])/3 + 12*H[0, 1, 0, z] - (44*H[0, 1, 1, z])/3 - 30*H[1, 0, 0, z] - 24*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - 8*H[1, 1, 1, z] - 16*H[0, -1, -1, 0, z] + 40*H[0, -1, 0, 0, z] + 56*H[0, 0, -1, 0, z] - 152*H[0, 0, 0, 0, z] + 4*H[0, 0, 0, 1, z] - 72*H[0, 0, 1, 0, z] - 24*H[0, 0, 1, 1, z] + 68*H[0, 1, 0, 0, z] + 48*H[0, 1, 0, 1, z] + 32*H[0, 1, 1, 0, z] + 16*H[0, 1, 1, 1, z] + (2456*zeta[2])/9 + 20*H[-1, z]*zeta[2] - (202*H[0, z]*zeta[2])/3 + 36*H[1, z]*zeta[2] - 8*H[0, -1, z]*zeta[2] + 52*H[0, 0, z]*zeta[2] - 72*H[0, 1, z]*zeta[2] - (656*zeta[3])/3 - 16*H[0, z]*zeta[3] - 203*zeta[4]) - 213*zeta[4]) + (dabc2*(200/3 + (100*H[0, z])/3 + (91*H[1, z])/3 - (26*H[-1, 0, z])/3 + (38*H[0, 0, z])/3 + (41*H[0, 1, z])/3 + 4*H[-1, -1, 0, z] + 2*H[-1, 0, 0, z] + 8*H[-1, 0, 1, z] + 2*H[0, -1, 0, z] - 2*H[0, 0, 0, z] + H[0, 0, 1, z] - 3*H[1, 0, 0, z] + 8*H[0, -1, -1, 0, z] - 4*H[0, -1, 0, 0, z] - 4*H[0, 0, -1, 0, z] + 4*H[0, 0, 0, 0, z] + 6*H[0, 0, 0, 1, z] - 2*H[0, 1, 0, 0, z] - (67*zeta[2])/3 - 6*H[-1, z]*zeta[2] + H[0, z]*zeta[2] - 2*H[1, z]*zeta[2] + 4*H[0, -1, z]*zeta[2] - 10*H[0, 0, z]*zeta[2] - 4*H[0, 1, z]*zeta[2] + ((-16*H[-1, -1, 0, z])/3 + (16*H[-1, 0, 0, z])/3 + (16*H[-1, 0, 1, z])/3 - 8*H[-1, z]*zeta[2] - (8*H[1, z]*zeta[2])/3)/z + 8*zeta[3] - 8*H[0, z]*zeta[3] + z^2*((-16*H[-1, -1, 0, z])/3 + (16*H[-1, 0, 0, z])/3 + (16*H[-1, 0, 1, z])/3 + (16*H[0, -1, 0, z])/3 - (16*H[0, 0, 0, z])/3 - (16*H[0, 0, 1, z])/3 - 8*H[-1, z]*zeta[2] + (32*H[0, z]*zeta[2])/3 + (8*H[1, z]*zeta[2])/3 + (40*zeta[3])/3) + (15*zeta[4])/2 + z*(-200/3 + 3*H[0, z] - (91*H[1, z])/3 - (26*H[-1, 0, z])/3 + (29*H[0, 0, z])/3 + (41*H[0, 1, z])/3 + 4*H[-1, -1, 0, z] + 2*H[-1, 0, 0, z] + 8*H[-1, 0, 1, z] - 6*H[0, -1, 0, z] - 9*H[0, 0, 1, z] + 3*H[1, 0, 0, z] - 8*H[0, -1, -1, 0, z] + 4*H[0, -1, 0, 0, z] + 4*H[0, 0, -1, 0, z] + 6*H[0, 0, 0, 1, z] - 2*H[0, 1, 0, 0, z] - (41*zeta[2])/3 - 6*H[-1, z]*zeta[2] + 9*H[0, z]*zeta[2] + 2*H[1, z]*zeta[2] - 4*H[0, -1, z]*zeta[2] - 6*H[0, 0, z]*zeta[2] - 4*H[0, 1, z]*zeta[2] + (25*zeta[4])/2)))/nc + 2*CF^2*TF*(-37/27 - (299*H[0, z])/9 + (428*H[1, z])/3 + (488*H[0, 0, z])/3 + 148*H[0, 1, z] + (214*H[1, 0, z])/3 + (14*H[1, 1, z])/3 + 36*H[0, 0, 0, z] + 16*H[0, 0, 1, z] + 104*H[0, 1, 0, z] + 32*H[0, 1, 1, z] - 44*H[1, 0, 0, z] - 24*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - 8*H[1, 1, 1, z] - 32*H[0, 0, 0, 0, z] - 56*H[0, 0, 0, 1, z] + 40*H[0, 0, 1, 0, z] + 24*H[0, 0, 1, 1, z] - 88*H[0, 1, 0, 0, z] - 48*H[0, 1, 0, 1, z] - 32*H[0, 1, 1, 0, z] - 16*H[0, 1, 1, 1, z] - (100*zeta[2])/3 + 40*H[1, z]*zeta[2] - 8*H[0, 0, z]*zeta[2] + 80*H[0, 1, z]*zeta[2] + 144*zeta[3] + 80*H[0, z]*zeta[3] + (-110/3 + (1264*H[1, z])/27 + (112*H[0, 1, z])/9 + (344*H[1, 0, z])/9 + (32*H[1, 1, z])/3 - (64*H[0, 0, 1, z])/3 + (64*H[0, 1, 0, z])/3 + (32*H[0, 1, 1, z])/3 - (176*H[1, 0, 0, z])/3 - 32*H[1, 0, 1, z] - (64*H[1, 1, 0, z])/3 - (32*H[1, 1, 1, z])/3 + (160*H[1, z]*zeta[2])/3 + 32*zeta[3])/z + z^2*(-78 - (4918*H[0, z])/27 - (4486*H[1, z])/27 + (304*H[0, 0, z])/9 + (256*H[0, 1, z])/3 - (560*H[1, 0, z])/9 - (32*H[1, 1, z])/3 + (80*H[0, 0, 0, z])/3 + (32*H[0, 1, 0, z])/3 + (176*H[1, 0, 0, z])/3 + 32*H[1, 0, 1, z] + (64*H[1, 1, 0, z])/3 + (32*H[1, 1, 1, z])/3 - (1312*zeta[2])/9 + (64*H[0, z]*zeta[2])/3 - (160*H[1, z]*zeta[2])/3 + (128*zeta[3])/3) + 246*zeta[4] + z*(3133/27 - (2203*H[0, z])/9 - (70*H[1, z])/3 + (592*H[0, 0, z])/3 + 174*H[0, 1, z] - (142*H[1, 0, z])/3 - (14*H[1, 1, z])/3 + 92*H[0, 0, 0, z] + 40*H[0, 0, 1, z] + 112*H[0, 1, 0, z] + 24*H[0, 1, 1, z] + 44*H[1, 0, 0, z] + 24*H[1, 0, 1, z] + 16*H[1, 1, 0, z] + 8*H[1, 1, 1, z] - 32*H[0, 0, 0, 0, z] - 56*H[0, 0, 0, 1, z] + 40*H[0, 0, 1, 0, z] + 24*H[0, 0, 1, 1, z] - 88*H[0, 1, 0, 0, z] - 48*H[0, 1, 0, 1, z] - 32*H[0, 1, 1, 0, z] - 16*H[0, 1, 1, 1, z] - (722*zeta[2])/3 + 40*H[0, z]*zeta[2] - 40*H[1, z]*zeta[2] - 8*H[0, 0, z]*zeta[2] + 80*H[0, 1, z]*zeta[2] + 176*zeta[3] + 80*H[0, z]*zeta[3] + 246*zeta[4])));

PT["qq"]=as*(-2*CF*(1 + z) + 3*CF*delta[1 - z] + 4*CF*plusD[0, 1 - z]) + as^2*(2*CF*Nf*TF*(-4/(-1 + z) - (16*z)/(3*(-1 + z)) + (44*z^2)/(9*(-1 + z)) + (4*H[0, z])/3 + (4*z*H[0, z])/3 + (40/9 + (8*H[0, z])/3)/(-1 + z)) + 2*CF*TF*(-16 - 40/(9*z) + z^2*(112/9 - (16*H[0, z])/3) - 10*H[0, z] + 4*H[0, 0, z] + z*(8 - 18*H[0, z] + 4*H[0, 0, z])) + CF^2*(-20 - 20*H[0, z] + 20*H[0, 0, z] + 8*H[0, 1, z] + 8*H[1, 0, z] + z*(20 - 12*H[0, z] + 20*H[0, 0, z] + 8*H[0, 1, z] + 8*H[1, 0, z]) + (-12*H[0, z] + 32*H[0, 0, z] + 16*H[0, 1, z] + 16*H[1, 0, z])/(-1 + z)) + CA*CF*((160*z)/(3*(-1 + z)) - (10*H[0, z])/3 + z*((-10*H[0, z])/3 - 4*H[0, 0, z]) - 4*H[0, 0, z] + (-106/9 - (44*H[0, z])/3 - 8*H[0, 0, z] - 4*zeta[2])/(-1 + z) + (z^2*(-374/9 + 4*zeta[2]))/(-1 + z)) + plusD[0, 1 - z]*((-80*CF*Nf*TF)/9 - (4*CA*CF*(-67 + 18*zeta[2]))/9) + delta[1 - z]*((-2*CF*Nf*TF*(1 + 8*zeta[2]))/3 + (CA*CF*(17 + 88*zeta[2] - 72*Zeta[3]))/6 - (3*CF^2*(-1 + 8*zeta[2] - 16*Zeta[3]))/2)) + as^3*(4*CF*Nf^2*TF^2*(112/27 - (32*z)/9 + (32*z*H[0, z])/(9*(-1 + z)) + ((-88*H[0, z])/27 - (8*H[0, 0, z])/9)/(-1 + z) + (z^2*((-88*H[0, z])/27 - (8*H[0, 0, z])/9))/(-1 + z)) + 2*CF^2*Nf*TF*((z*(656/9 + (448*H[0, z])/9 + (128*H[0, 0, z])/3 + (64*H[0, 1, z])/3 + (64*H[1, 0, z])/3))/(-1 + z) + (z^2*(-163/9 + 8*H[0, z] - (400*H[0, 0, z])/9 - (256*H[0, 1, z])/9 - (256*H[1, 0, z])/9 - (104*H[0, 0, 0, z])/3 - (32*H[0, 0, 1, z])/3 - (32*H[0, 1, 0, z])/3 + (16*H[0, z]*zeta[2])/3 - (80*zeta[3])/3))/(-1 + z) + (-493/9 - (316*H[0, z])/9 - (160*H[0, 0, z])/3 - (256*H[0, 1, z])/9 - (256*H[1, 0, z])/9 - (56*H[0, 0, 0, z])/3 - (32*H[0, 0, 1, z])/3 - (32*H[0, 1, 0, z])/3 + (16*H[0, z]*zeta[2])/3 + (16*zeta[3])/3)/(-1 + z)) + 4*CF*Nf*TF^2*(-172/27 + (368*H[0, z])/27 - (64*H[1, z])/3 + (32*H[0, 0, z])/9 - (148*H[0, 1, z])/9 + 4*H[1, 0, z] + (4*H[1, 1, z])/3 + (-16/27 - (160*H[1, z])/27 + (16*H[1, 0, z])/3 + (16*H[1, 1, z])/9)/z - (16*H[0, 0, 0, z])/3 + (8*H[0, 0, 1, z])/3 + 8*H[0, 1, 0, z] + (8*H[0, 1, 1, z])/3 + (148*zeta[2])/9 - (8*H[0, z]*zeta[2])/3 + z^2*(376/27 - 8*H[0, z] + (376*H[1, z])/27 + (16*H[0, 0, z])/3 - (16*H[0, 1, z])/3 - (16*H[1, 0, z])/3 - (16*H[1, 1, z])/9 + (16*zeta[2])/3) + (32*zeta[3])/3 + z*(-188/27 + (152*H[0, z])/27 + (40*H[1, z])/3 + (104*H[0, 0, z])/9 - (220*H[0, 1, z])/9 - 4*H[1, 0, z] - (4*H[1, 1, z])/3 - (16*H[0, 0, 0, z])/3 + (8*H[0, 0, 1, z])/3 + 8*H[0, 1, 0, z] + (8*H[0, 1, 1, z])/3 + (220*zeta[2])/9 - (8*H[0, z]*zeta[2])/3 + (32*zeta[3])/3)) + 2*CA*CF*Nf*TF*((-16*H[1, z])/3 + z*((16*H[1, z])/3 - (8*H[0, 1, z])/3) - (8*H[0, 1, z])/3 + (z*(-5576/27 - (544*H[0, z])/9 - (8*H[0, 0, z])/3 + (32*zeta[2])/3))/(-1 + z) + (790/9 + (1760*H[0, z])/27 + (80*H[0, 0, z])/3 + (16*H[0, 0, 0, z])/3 + (8*H[0, 0, 1, z])/3 - 8*H[1, 0, 0, z] + (8*zeta[2])/9 - (16*H[0, z]*zeta[2])/3 - (40*zeta[3])/3)/(-1 + z) + (z^2*(3206/27 + (1208*H[0, z])/27 + (40*H[0, 0, z])/3 + (16*H[0, 0, 0, z])/3 + (8*H[0, 0, 1, z])/3 - 8*H[1, 0, 0, z] - (104*zeta[2])/9 - (16*H[0, z]*zeta[2])/3 + 24*zeta[3]))/(-1 + z)) + CA^2*CF*(8*H[-1, 0, z] + (56*H[0, 1, z])/3 + 64*H[-1, -1, 0, z] - 16*H[-1, 0, 0, z] + 32*H[-1, 0, 1, z] - 8*H[0, 1, z]*zeta[2] + z*(8*H[-1, 0, z] + (56*H[0, 1, z])/3 + 64*H[-1, -1, 0, z] - 16*H[-1, 0, 0, z] + 32*H[-1, 0, 1, z] - 8*H[0, 1, z]*zeta[2]) + (z*(10660/27 + (1664*H[0, z])/9 - (64*H[1, z])/3 - (160*H[0, 0, z])/3 + 96*H[0, -1, 0, z] - 48*H[0, 0, 0, z] + 64*H[0, 0, 1, z] - 64*H[1, 0, 0, z] - (104*zeta[2])/3 - 16*H[0, z]*zeta[2] + 144*zeta[3]))/(-1 + z) + (z^2*(-7535/27 - (5476*H[0, z])/27 + (32*H[1, z])/3 - (226*H[0, 0, z])/9 - 56*H[0, -1, 0, z] - (64*H[0, 0, 0, z])/3 - (188*H[0, 0, 1, z])/3 + 76*H[1, 0, 0, z] - 64*H[0, -1, -1, 0, z] + 16*H[0, -1, 0, 0, z] - 32*H[0, -1, 0, 1, z] - 16*H[0, 0, -1, 0, z] + 20*H[0, 0, 0, 0, z] - 4*H[0, 0, 0, 1, z] + 28*H[0, 1, 0, 0, z] - 96*H[1, 0, -1, 0, z] + 48*H[1, 0, 0, 0, z] - 64*H[1, 0, 0, 1, z] + 64*H[1, 1, 0, 0, z] + (560*zeta[2])/9 + (208*H[0, z]*zeta[2])/3 - 16*H[0, 0, z]*zeta[2] + 16*H[1, 0, z]*zeta[2] - 88*zeta[3] - 72*H[0, z]*zeta[3] - 144*H[1, z]*zeta[3] - 76*zeta[4]))/(-1 + z) + (-3125/27 - (3688*H[0, z])/27 + (32*H[1, z])/3 - (850*H[0, 0, z])/9 + 8*H[0, -1, 0, z] - (40*H[0, 0, 0, z])/3 - (92*H[0, 0, 1, z])/3 + 76*H[1, 0, 0, z] - 64*H[0, -1, -1, 0, z] + 16*H[0, -1, 0, 0, z] - 32*H[0, -1, 0, 1, z] - 16*H[0, 0, -1, 0, z] + 12*H[0, 0, 0, 0, z] - 28*H[0, 0, 0, 1, z] + 36*H[0, 1, 0, 0, z] - 96*H[1, 0, -1, 0, z] + 48*H[1, 0, 0, 0, z] - 64*H[1, 0, 0, 1, z] + 64*H[1, 1, 0, 0, z] - (248*zeta[2])/9 + (88*H[0, z]*zeta[2])/3 + 16*H[0, 0, z]*zeta[2] + 16*H[1, 0, z]*zeta[2] - (128*zeta[3])/3 - 56*H[0, z]*zeta[3] - 144*H[1, z]*zeta[3] - 28*zeta[4])/(-1 + z)) + 2*CA*CF*TF*(410/3 - (1190*H[0, z])/27 - (1298*H[1, z])/9 + (344*H[-1, 0, z])/3 - (1220*H[0, 0, z])/9 - (770*H[0, 1, z])/9 + (2*H[1, 0, z])/3 - 6*H[1, 1, z] + 8*H[-1, -1, 0, z] - 28*H[-1, 0, 0, z] - 16*H[-1, 0, 1, z] + 60*H[0, -1, 0, z] - (56*H[0, 0, 0, z])/3 + (118*H[0, 0, 1, z])/3 - 32*H[0, 1, 0, z] - (68*H[0, 1, 1, z])/3 + 30*H[1, 0, 0, z] + 24*H[1, 0, 1, z] + 16*H[1, 1, 0, z] + 8*H[1, 1, 1, z] + 16*H[0, -1, -1, 0, z] - 40*H[0, -1, 0, 0, z] - 24*H[0, 0, -1, 0, z] + 32*H[0, 0, 0, 0, z] + 4*H[0, 0, 0, 1, z] - 72*H[0, 0, 1, 0, z] - 24*H[0, 0, 1, 1, z] + 68*H[0, 1, 0, 0, z] + 48*H[0, 1, 0, 1, z] + 32*H[0, 1, 1, 0, z] + 16*H[0, 1, 1, 1, z] + (1106*zeta[2])/9 + 20*H[-1, z]*zeta[2] + (98*H[0, z]*zeta[2])/3 - 36*H[1, z]*zeta[2] + 8*H[0, -1, z]*zeta[2] - 4*H[0, 0, z]*zeta[2] - 72*H[0, 1, z]*zeta[2] + (1004/81 + (620*H[0, z])/27 - (928*H[1, z])/27 - (64*H[-1, 0, z])/9 - (32*H[0, 0, z])/9 - (56*H[0, 1, z])/9 + 12*H[1, 0, z] - (8*H[1, 1, z])/9 - (32*H[-1, -1, 0, z])/3 + (64*H[-1, 0, 0, z])/3 - (32*H[-1, 0, 1, z])/3 + (32*H[0, -1, 0, z])/3 - (64*H[0, 0, 0, z])/3 + (32*H[0, 0, 1, z])/3 - (32*H[0, 1, 0, z])/3 - (16*H[0, 1, 1, z])/3 + 48*H[1, 0, 0, z] + 32*H[1, 0, 1, z] + (64*H[1, 1, 0, z])/3 + (32*H[1, 1, 1, z])/3 + (256*zeta[2])/9 + (16*H[-1, z]*zeta[2])/3 + (32*H[0, z]*zeta[2])/3 - 48*H[1, z]*zeta[2])/z + (148*zeta[3])/3 - 80*H[0, z]*zeta[3] + z^2*(3748/81 + (4586*H[0, z])/27 + (3934*H[1, z])/27 - (496*H[-1, 0, z])/9 - (1156*H[0, 0, z])/9 - (1016*H[0, 1, z])/9 - 36*H[1, 0, z] + (8*H[1, 1, z])/9 - (32*H[-1, -1, 0, z])/3 + (64*H[-1, 0, 0, z])/3 - (32*H[-1, 0, 1, z])/3 + (128*H[0, -1, 0, z])/3 + (112*H[0, 0, 1, z])/3 + (112*H[0, 1, 0, z])/3 + (16*H[0, 1, 1, z])/3 - 48*H[1, 0, 0, z] - 32*H[1, 0, 1, z] - (64*H[1, 1, 0, z])/3 - (32*H[1, 1, 1, z])/3 + (320*zeta[2])/9 + (16*H[-1, z]*zeta[2])/3 + (16*H[0, z]*zeta[2])/3 + 48*H[1, z]*zeta[2] + (128*zeta[3])/3) + z*(-586/3 + (11770*H[0, z])/27 + (296*H[1, z])/9 + (200*H[-1, 0, z])/3 - (5234*H[0, 0, z])/9 - (1760*H[0, 1, z])/9 + (70*H[1, 0, z])/3 + 6*H[1, 1, z] + 8*H[-1, -1, 0, z] - 28*H[-1, 0, 0, z] - 16*H[-1, 0, 1, z] - 116*H[0, -1, 0, z] + (1144*H[0, 0, 0, z])/3 + (190*H[0, 0, 1, z])/3 + 12*H[0, 1, 0, z] - (44*H[0, 1, 1, z])/3 - 30*H[1, 0, 0, z] - 24*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - 8*H[1, 1, 1, z] - 16*H[0, -1, -1, 0, z] + 40*H[0, -1, 0, 0, z] + 56*H[0, 0, -1, 0, z] - 152*H[0, 0, 0, 0, z] + 4*H[0, 0, 0, 1, z] - 72*H[0, 0, 1, 0, z] - 24*H[0, 0, 1, 1, z] + 68*H[0, 1, 0, 0, z] + 48*H[0, 1, 0, 1, z] + 32*H[0, 1, 1, 0, z] + 16*H[0, 1, 1, 1, z] + (2456*zeta[2])/9 + 20*H[-1, z]*zeta[2] - (202*H[0, z]*zeta[2])/3 + 36*H[1, z]*zeta[2] - 8*H[0, -1, z]*zeta[2] + 52*H[0, 0, z]*zeta[2] - 72*H[0, 1, z]*zeta[2] - (656*zeta[3])/3 - 16*H[0, z]*zeta[3] - 203*zeta[4]) - 213*zeta[4]) + (dabc2*(200/3 + (100*H[0, z])/3 + (91*H[1, z])/3 - (26*H[-1, 0, z])/3 + (38*H[0, 0, z])/3 + (41*H[0, 1, z])/3 + 4*H[-1, -1, 0, z] + 2*H[-1, 0, 0, z] + 8*H[-1, 0, 1, z] + 2*H[0, -1, 0, z] - 2*H[0, 0, 0, z] + H[0, 0, 1, z] - 3*H[1, 0, 0, z] + 8*H[0, -1, -1, 0, z] - 4*H[0, -1, 0, 0, z] - 4*H[0, 0, -1, 0, z] + 4*H[0, 0, 0, 0, z] + 6*H[0, 0, 0, 1, z] - 2*H[0, 1, 0, 0, z] - (67*zeta[2])/3 - 6*H[-1, z]*zeta[2] + H[0, z]*zeta[2] - 2*H[1, z]*zeta[2] + 4*H[0, -1, z]*zeta[2] - 10*H[0, 0, z]*zeta[2] - 4*H[0, 1, z]*zeta[2] + ((-16*H[-1, -1, 0, z])/3 + (16*H[-1, 0, 0, z])/3 + (16*H[-1, 0, 1, z])/3 - 8*H[-1, z]*zeta[2] - (8*H[1, z]*zeta[2])/3)/z + 8*zeta[3] - 8*H[0, z]*zeta[3] + z^2*((-16*H[-1, -1, 0, z])/3 + (16*H[-1, 0, 0, z])/3 + (16*H[-1, 0, 1, z])/3 + (16*H[0, -1, 0, z])/3 - (16*H[0, 0, 0, z])/3 - (16*H[0, 0, 1, z])/3 - 8*H[-1, z]*zeta[2] + (32*H[0, z]*zeta[2])/3 + (8*H[1, z]*zeta[2])/3 + (40*zeta[3])/3) + (15*zeta[4])/2 + z*(-200/3 + 3*H[0, z] - (91*H[1, z])/3 - (26*H[-1, 0, z])/3 + (29*H[0, 0, z])/3 + (41*H[0, 1, z])/3 + 4*H[-1, -1, 0, z] + 2*H[-1, 0, 0, z] + 8*H[-1, 0, 1, z] - 6*H[0, -1, 0, z] - 9*H[0, 0, 1, z] + 3*H[1, 0, 0, z] - 8*H[0, -1, -1, 0, z] + 4*H[0, -1, 0, 0, z] + 4*H[0, 0, -1, 0, z] + 6*H[0, 0, 0, 1, z] - 2*H[0, 1, 0, 0, z] - (41*zeta[2])/3 - 6*H[-1, z]*zeta[2] + 9*H[0, z]*zeta[2] + 2*H[1, z]*zeta[2] - 4*H[0, -1, z]*zeta[2] - 6*H[0, 0, z]*zeta[2] - 4*H[0, 1, z]*zeta[2] + (25*zeta[4])/2)))/nc + CF^3*(-64*H[-1, 0, z] + 164*H[0, 1, z] + 80*H[1, 0, z] + 192*H[-1, -1, 0, z] - 96*H[-1, 0, 0, z] - 32*H[0, -1, 0, z] + 144*H[0, 0, 1, z] + 96*H[-1, z]*zeta[2] + z*(-64*H[-1, 0, z] + 4*H[0, 1, z] - 80*H[1, 0, z] + 192*H[-1, -1, 0, z] - 96*H[-1, 0, 0, z] - 160*H[0, -1, 0, z] + 16*H[0, 0, 1, z] + 96*H[-1, z]*zeta[2]) + (z*(-364 + 264*H[0, z] + 160*H[1, z] + 32*H[0, 0, z] + 128*H[0, 0, 0, z] + 64*H[0, 1, 0, z] + 128*zeta[2] + 192*zeta[3]))/(-1 + z) + (182 - 32*H[0, z] - 80*H[1, z] - 128*H[0, 0, z] - 48*H[0, 0, 0, z] - 24*H[0, 1, 0, z] + 96*H[1, 0, 0, z] - 192*H[0, -1, -1, 0, z] + 96*H[0, -1, 0, 0, z] - 96*H[0, 0, 0, 0, z] - 208*H[0, 0, 0, 1, z] - 96*H[0, 0, 1, 0, z] - 64*H[0, 0, 1, 1, z] - 48*H[0, 1, 0, 0, z] - 64*H[0, 1, 0, 1, z] - 64*H[0, 1, 1, 0, z] - 128*H[1, 0, -1, 0, z] - 128*H[1, 0, 0, 0, z] - 128*H[1, 0, 0, 1, z] - 64*H[1, 0, 1, 0, z] + 52*zeta[2] + 128*H[0, z]*zeta[2] - 96*H[0, -1, z]*zeta[2] + 128*H[0, 0, z]*zeta[2] - 32*H[0, z]*zeta[3] - 192*H[1, z]*zeta[3] - 184*zeta[4])/(-1 + z) + (z^2*(182 - 238*H[0, z] - 80*H[1, z] + 44*H[0, 0, z] + 208*H[0, 0, 0, z] + 56*H[0, 1, 0, z] + 96*H[1, 0, 0, z] - 192*H[0, -1, -1, 0, z] + 96*H[0, -1, 0, 0, z] + 64*H[0, 0, -1, 0, z] - 352*H[0, 0, 0, 0, z] - 240*H[0, 0, 0, 1, z] - 160*H[0, 0, 1, 0, z] - 64*H[0, 0, 1, 1, z] - 144*H[0, 1, 0, 0, z] - 64*H[0, 1, 0, 1, z] - 64*H[0, 1, 1, 0, z] - 128*H[1, 0, -1, 0, z] - 128*H[1, 0, 0, 0, z] - 128*H[1, 0, 0, 1, z] - 64*H[1, 0, 1, 0, z] - 180*zeta[2] + 16*H[0, z]*zeta[2] - 96*H[0, -1, z]*zeta[2] + 128*H[0, 0, z]*zeta[2] - 192*zeta[3] + 64*H[0, z]*zeta[3] - 192*H[1, z]*zeta[3] + 112*zeta[4]))/(-1 + z)) + 2*CF^2*TF*(-37/27 - (299*H[0, z])/9 + (428*H[1, z])/3 + (488*H[0, 0, z])/3 + 148*H[0, 1, z] + (214*H[1, 0, z])/3 + (14*H[1, 1, z])/3 + 36*H[0, 0, 0, z] + 16*H[0, 0, 1, z] + 104*H[0, 1, 0, z] + 32*H[0, 1, 1, z] - 44*H[1, 0, 0, z] - 24*H[1, 0, 1, z] - 16*H[1, 1, 0, z] - 8*H[1, 1, 1, z] - 32*H[0, 0, 0, 0, z] - 56*H[0, 0, 0, 1, z] + 40*H[0, 0, 1, 0, z] + 24*H[0, 0, 1, 1, z] - 88*H[0, 1, 0, 0, z] - 48*H[0, 1, 0, 1, z] - 32*H[0, 1, 1, 0, z] - 16*H[0, 1, 1, 1, z] - (100*zeta[2])/3 + 40*H[1, z]*zeta[2] - 8*H[0, 0, z]*zeta[2] + 80*H[0, 1, z]*zeta[2] + 144*zeta[3] + 80*H[0, z]*zeta[3] + (-110/3 + (1264*H[1, z])/27 + (112*H[0, 1, z])/9 + (344*H[1, 0, z])/9 + (32*H[1, 1, z])/3 - (64*H[0, 0, 1, z])/3 + (64*H[0, 1, 0, z])/3 + (32*H[0, 1, 1, z])/3 - (176*H[1, 0, 0, z])/3 - 32*H[1, 0, 1, z] - (64*H[1, 1, 0, z])/3 - (32*H[1, 1, 1, z])/3 + (160*H[1, z]*zeta[2])/3 + 32*zeta[3])/z + z^2*(-78 - (4918*H[0, z])/27 - (4486*H[1, z])/27 + (304*H[0, 0, z])/9 + (256*H[0, 1, z])/3 - (560*H[1, 0, z])/9 - (32*H[1, 1, z])/3 + (80*H[0, 0, 0, z])/3 + (32*H[0, 1, 0, z])/3 + (176*H[1, 0, 0, z])/3 + 32*H[1, 0, 1, z] + (64*H[1, 1, 0, z])/3 + (32*H[1, 1, 1, z])/3 - (1312*zeta[2])/9 + (64*H[0, z]*zeta[2])/3 - (160*H[1, z]*zeta[2])/3 + (128*zeta[3])/3) + 246*zeta[4] + z*(3133/27 - (2203*H[0, z])/9 - (70*H[1, z])/3 + (592*H[0, 0, z])/3 + 174*H[0, 1, z] - (142*H[1, 0, z])/3 - (14*H[1, 1, z])/3 + 92*H[0, 0, 0, z] + 40*H[0, 0, 1, z] + 112*H[0, 1, 0, z] + 24*H[0, 1, 1, z] + 44*H[1, 0, 0, z] + 24*H[1, 0, 1, z] + 16*H[1, 1, 0, z] + 8*H[1, 1, 1, z] - 32*H[0, 0, 0, 0, z] - 56*H[0, 0, 0, 1, z] + 40*H[0, 0, 1, 0, z] + 24*H[0, 0, 1, 1, z] - 88*H[0, 1, 0, 0, z] - 48*H[0, 1, 0, 1, z] - 32*H[0, 1, 1, 0, z] - 16*H[0, 1, 1, 1, z] - (722*zeta[2])/3 + 40*H[0, z]*zeta[2] - 40*H[1, z]*zeta[2] - 8*H[0, 0, z]*zeta[2] + 80*H[0, 1, z]*zeta[2] + 176*zeta[3] + 80*H[0, z]*zeta[3] + 246*zeta[4])) + CA*CF^2*(16*H[-1, 0, z] - 224*H[-1, -1, 0, z] + 80*H[-1, 0, 0, z] - 64*H[-1, 0, 1, z] - 48*H[-1, z]*zeta[2] + z*(16*H[-1, 0, z] - 224*H[-1, -1, 0, z] + 80*H[-1, 0, 0, z] - 64*H[-1, 0, 1, z] - 48*H[-1, z]*zeta[2]) + (z*(5080/9 - (2944*H[0, z])/9 + 112*H[1, z] - (416*H[0, 0, z])/3 - (640*H[0, 1, z])/3 - (640*H[1, 0, z])/3 - 256*H[0, -1, 0, z] + 80*H[0, 0, 0, z] - 128*H[0, 0, 1, z] + 128*H[1, 0, 0, z] - 128*zeta[2] + 32*H[0, z]*zeta[2] - 384*zeta[3]))/(-1 + z) + (z^2*(-2540/9 + 214*H[0, z] - 56*H[1, z] + (2032*H[0, 0, z])/9 + (1744*H[0, 1, z])/9 + (2032*H[1, 0, z])/9 + 192*H[0, -1, 0, z] + (284*H[0, 0, 0, z])/3 + (512*H[0, 0, 1, z])/3 + (128*H[0, 1, 0, z])/3 - 112*H[1, 0, 0, z] + 224*H[0, -1, -1, 0, z] - 80*H[0, -1, 0, 0, z] + 64*H[0, -1, 0, 1, z] + 80*H[0, 0, 0, 0, z] + 32*H[0, 0, 0, 1, z] + 16*H[0, 0, 1, 0, z] - 16*H[0, 1, 0, 0, z] + 256*H[1, 0, -1, 0, z] - 80*H[1, 0, 0, 0, z] + 128*H[1, 0, 0, 1, z] - 128*H[1, 1, 0, 0, z] + 104*zeta[2] - (352*H[0, z]*zeta[2])/3 + 48*H[0, -1, z]*zeta[2] - 32*H[0, 0, z]*zeta[2] - 16*H[0, 1, z]*zeta[2] - 32*H[1, 0, z]*zeta[2] + (728*zeta[3])/3 + 112*H[0, z]*zeta[3] + 384*H[1, z]*zeta[3] + 8*zeta[4]))/(-1 + z) + (-2540/9 + (112*H[0, z])/9 - 56*H[1, z] + (952*H[0, 0, z])/3 + (2320*H[0, 1, z])/9 + (2032*H[1, 0, z])/9 - 32*H[0, -1, 0, z] + (284*H[0, 0, 0, z])/3 + (512*H[0, 0, 1, z])/3 + (224*H[0, 1, 0, z])/3 - 112*H[1, 0, 0, z] + 224*H[0, -1, -1, 0, z] - 80*H[0, -1, 0, 0, z] + 64*H[0, -1, 0, 1, z] + 32*H[0, 0, -1, 0, z] + 16*H[0, 0, 0, 0, z] + 128*H[0, 0, 0, 1, z] + 16*H[0, 0, 1, 0, z] - 80*H[0, 1, 0, 0, z] + 256*H[1, 0, -1, 0, z] - 80*H[1, 0, 0, 0, z] + 128*H[1, 0, 0, 1, z] - 128*H[1, 1, 0, 0, z] + 24*zeta[2] - (280*H[0, z]*zeta[2])/3 + 48*H[0, -1, z]*zeta[2] - 96*H[0, 0, z]*zeta[2] - 48*H[0, 1, z]*zeta[2] - 32*H[1, 0, z]*zeta[2] + (344*zeta[3])/3 + 128*H[0, z]*zeta[3] + 384*H[1, z]*zeta[3] + 268*zeta[4])/(-1 + z)) + plusD[0, 1 - z]*((-64*CF*Nf^2*TF^2)/27 + (8*CA*CF*Nf*TF*(-209 + 120*zeta[2] - 252*Zeta[3]))/27 - (2*CA^2*CF*(-735 + 536*zeta[2] - 396*zeta[4] - 132*Zeta[3]))/9 + (4*CF^2*Nf*TF*(-55 + 48*Zeta[3]))/3) + delta[1 - z]*((-4*CA*CF*Nf*TF*(-270 + 668*zeta[2] - 27*zeta[4] - 300*Zeta[3]))/27 + (2*CF^2*Nf*TF*(-69 + 20*zeta[2] + 116*zeta[4] - 136*Zeta[3]))/3 + (4*CF*Nf^2*TF^2*(-51 + 80*zeta[2] - 48*Zeta[3]))/27 + (CF^3*(29 + 36*zeta[2] + 288*zeta[4] + 136*Zeta[3] - 64*zeta[2]*Zeta[3] - 480*Zeta[5]))/2 + (CA*CF^2*(453 - 1640*zeta[2] - 1976*zeta[4] + 3376*Zeta[3] + 192*zeta[2]*Zeta[3] + 1440*Zeta[5]))/12 + (CA^2*CF*(-4971 + 17984*zeta[2] - 540*zeta[4] - 18624*Zeta[3] + 4320*Zeta[5]))/108));
